Einstein gravity 3-point functions from conformal field theory

We study stress tensor correlation functions in four-dimensional conformal field theories with large $N$ and a sparse spectrum. Theories in this class are expected to have local holographic duals, so effective field theory in anti-de Sitter suggests that the stress tensor sector should exhibit universal, gravity-like behavior. At the linearized level, the hallmark of locality in the emergent geometry is that stress tensor three-point functions $\langle TTT\rangle$, normally specified by three constants, should approach a universal structure controlled by a single parameter as the gap to higher spin operators is increased. We demonstrate this phenomenon by a direct CFT calculation. Stress tensor exchange, by itself, violates causality and unitarity unless the three-point functions are carefully tuned, and the unique consistent choice exactly matches the prediction of Einstein gravity. Under some assumptions about the other potential contributions, we conclude that this structure is universal, and in particular, that the anomaly coefficients satisfy $a\approx c$ as conjectured by Camanho et al. The argument is based on causality of a four-point function, with kinematics designed to probe bulk locality, and invokes the chaos bound of Maldacena, Shenker, and Stanford.

==> smearing2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    665206,      16943]
NotebookOptionsPosition[    658583,      16737]
NotebookOutlinePosition[    658962,      16754]
CellTagsIndexPosition[    658919,      16751]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 StyleBox["Supplemental Material for:",
  FontSize->16],
 "\n\n\[OpenCurlyDoubleQuote]Einstein gravity 3-point functions from \
conformal field theory\[CloseCurlyDoubleQuote]\n\n",
 StyleBox["by N. Afkhami-Jeddi, T. Hartman, S. Kundu, and A. Tajdini",
  FontSize->16],
 "\n\n"
}], "Section",
 CellChangeTimes->{{3.572033021274472*^9, 3.5720330357755423`*^9}, {
   3.572033098750175*^9, 3.5720331194933434`*^9}, 3.57203317099553*^9, {
   3.57203324080896*^9, 3.572033244261959*^9}, {3.572191487523076*^9, 
   3.5721915009962893`*^9}, {3.5724361477461443`*^9, 3.572436154128676*^9}, {
   3.686665908985456*^9, 3.6866659424760017`*^9}}],

Cell[TextData[{
 "This ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " notebook contains the stress tensor block reported in Appendix A of the \
paper, and performs the integrals described in Appendix B.\n\nSee the paper \
for references and further explanation.\n\n",
 StyleBox["Tested in Mathematica version 9.0.1.0 for Mac OS X",
  FontSlant->"Italic"]
}], "Text",
 CellChangeTimes->{{3.5720330406471033`*^9, 3.572033068127795*^9}, {
   3.5720331542406263`*^9, 3.572033168729376*^9}, {3.572033200005683*^9, 
   3.5720332946522627`*^9}, 3.5720377708485527`*^9, {3.5720395981862307`*^9, 
   3.5720396048176327`*^9}, {3.572191515358251*^9, 3.572191521643368*^9}, {
   3.5721929210902557`*^9, 3.572192935001066*^9}, {3.5721936688595333`*^9, 
   3.5721936836836557`*^9}, {3.57236934695487*^9, 3.572369381769137*^9}, 
   3.572436001687443*^9, {3.572436075607394*^9, 3.572436076118977*^9}, {
   3.686665949293474*^9, 3.686665979680002*^9}},
 FontSize->16],

Cell[TextData[StyleBox["Last Run:",
 FontSlant->"Italic"]], "Text",
 CellChangeTimes->{{3.5720330406471033`*^9, 3.572033068127795*^9}, {
   3.5720331542406263`*^9, 3.572033168729376*^9}, {3.572033200005683*^9, 
   3.5720332946522627`*^9}, 3.5720377708485527`*^9, {3.5720395981862307`*^9, 
   3.5720396048176327`*^9}, {3.572191515358251*^9, 3.572191521643368*^9}, {
   3.5721929210902557`*^9, 3.572192935001066*^9}, {3.5721936688595333`*^9, 
   3.5721936836836557`*^9}, {3.57236934695487*^9, 3.572369381769137*^9}, 
   3.572436001687443*^9, {3.572436049879963*^9, 3.5724360732305803`*^9}, {
   3.572689243197939*^9, 3.572689243491055*^9}},
 FontSize->16],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Date", "[", "]"}], "[", 
  RowBox[{"[", 
   RowBox[{"1", ";;", "3"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.572436109951562*^9, 3.5724361238041277`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2016", ",", "10", ",", "28"}], "}"}]], "Output",
 CellChangeTimes->{{3.572436114354628*^9, 3.5724361381296043`*^9}, 
   3.572436236558118*^9, 3.5725075018991547`*^9, 3.572627419095999*^9, 
   3.57262835629564*^9, 3.572628455859722*^9, 3.572649410972735*^9, 
   3.572689226560182*^9, 3.57269273180906*^9, 3.5732986445975323`*^9, 
   3.573298709579965*^9, 3.573298986050984*^9, 3.573914257483635*^9, 
   3.574511921932534*^9, 3.5746809915585938`*^9, 3.57510666130926*^9, 
   3.575288911002584*^9, 3.5753899364327097`*^9, 3.575392120412767*^9, 
   3.576586378565126*^9, 3.576841032164733*^9, 3.5769383272359457`*^9, 
   3.577038475942628*^9, 3.577528577964422*^9, 3.57752862495293*^9, 
   3.577528665419424*^9, 3.577528726010221*^9, 3.57755482796201*^9, 
   3.577620267504465*^9, 3.577639728141912*^9, 3.5777907354865093`*^9, 
   3.611351753719907*^9, 3.6668925534070187`*^9, 3.68666796239895*^9, 
   3.686668486832728*^9, 3.686668729191648*^9, 3.686672180103207*^9, 
   3.6866722771804457`*^9, 3.6866725150856667`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Setup some useful functions", "Section",
 CellChangeTimes->{{3.6866650471647873`*^9, 3.6866650564095297`*^9}, {
  3.686665161067565*^9, 3.686665165161891*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Off", "[", 
   RowBox[{"Simplify", "::", "time"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S", "=", " ", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"#", ",", 
      RowBox[{"TimeConstraint", "\[Rule]", "1"}]}], "]"}], "&"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SMF", " ", "=", " ", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"MatrixForm", "[", "#", "]"}], ",", " ", 
      RowBox[{"TimeConstraint", "\[Rule]", "1"}]}], "]"}], "&"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MF", " ", "=", " ", "MatrixForm"}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.686665066556402*^9, 3.686665098494541*^9}, 
   3.686665156186614*^9, {3.686668754192544*^9, 3.68666876449756*^9}}],

Cell[CellGroupData[{

Cell["Tensor structures in embedding space ", "Subsection",
 CellChangeTimes->{{3.686665066556402*^9, 3.686665103807012*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"P", "[", 
     RowBox[{"i_", ",", " ", "j_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{
      RowBox[{"P", "[", "i", "]"}], "\[SmallCircle]", 
      RowBox[{"P", "[", "j", "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"invariants", " ", "=", " ", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"HH", "[", 
        RowBox[{"i_", ",", " ", "j_"}], "]"}], "\[RuleDelayed]", " ", 
       RowBox[{
        RowBox[{"-", "2"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Z", "[", "i", "]"}], "\[SmallCircle]", 
             RowBox[{"Z", "[", "j", "]"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"P", "[", "i", "]"}], "\[SmallCircle]", 
             RowBox[{"P", "[", "j", "]"}]}], ")"}]}], " ", "-", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Z", "[", "i", "]"}], "\[SmallCircle]", 
             RowBox[{"P", "[", "j", "]"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Z", "[", "j", "]"}], "\[SmallCircle]", 
             RowBox[{"P", "[", "i", "]"}]}], ")"}]}]}], ")"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"v", "[", "1", "]"}], "\[Rule]", " ", 
       RowBox[{"v", "[", 
        RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"v", "[", "2", "]"}], "\[Rule]", 
       RowBox[{"v", "[", 
        RowBox[{"2", ",", "3", ",", "1"}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"v", "[", "3", "]"}], "\[Rule]", 
       RowBox[{"v", "[", 
        RowBox[{"3", ",", "1", ",", "2"}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"v", "[", 
        RowBox[{"i_", ",", " ", "j_", ",", " ", "k_"}], "]"}], 
       "\[RuleDelayed]", 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          RowBox[{"P", "[", "j", "]"}], "\[SmallCircle]", 
          RowBox[{"P", "[", "k", "]"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Z", "[", "i", "]"}], "\[SmallCircle]", 
             RowBox[{"P", "[", "j", "]"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"P", "[", "i", "]"}], "\[SmallCircle]", 
             RowBox[{"P", "[", "k", "]"}]}], ")"}]}], " ", "-", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Z", "[", "i", "]"}], "\[SmallCircle]", 
             RowBox[{"P", "[", "k", "]"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"P", "[", "i", "]"}], "\[SmallCircle]", 
             RowBox[{"P", "[", "j", "]"}]}], ")"}]}]}], ")"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"K", "[", 
        RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
       FractionBox[
        RowBox[{"P", "[", 
         RowBox[{"2", ",", "4"}], "]"}], 
        RowBox[{"P", "[", 
         RowBox[{"1", ",", "4"}], "]"}]]}], ",", " ", 
      RowBox[{
       RowBox[{"K", "[", 
        RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", 
       FractionBox[
        RowBox[{"P", "[", 
         RowBox[{"1", ",", "4"}], "]"}], 
        RowBox[{"P", "[", 
         RowBox[{"1", ",", "3"}], "]"}]]}]}], "\[IndentingNewLine]", 
     "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"cross", " ", "ratios"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cU", " ", "=", " ", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"P", "[", "1", "]"}], "\[SmallCircle]", 
       RowBox[{"P", "[", "2", "]"}]}], " ", 
      RowBox[{
       RowBox[{"P", "[", "3", "]"}], "\[SmallCircle]", 
       RowBox[{"P", "[", "4", "]"}]}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"P", "[", "1", "]"}], "\[SmallCircle]", 
       RowBox[{"P", "[", "3", "]"}]}], " ", 
      RowBox[{
       RowBox[{"P", "[", "2", "]"}], "\[SmallCircle]", 
       RowBox[{"P", "[", "4", "]"}]}]}]]}], ";", "     ", 
   RowBox[{"cV", " ", "=", " ", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"P", "[", "1", "]"}], "\[SmallCircle]", 
       RowBox[{"P", "[", "4", "]"}]}], " ", 
      RowBox[{
       RowBox[{"P", "[", "2", "]"}], "\[SmallCircle]", 
       RowBox[{"P", "[", "3", "]"}]}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"P", "[", "1", "]"}], "\[SmallCircle]", 
       RowBox[{"P", "[", "3", "]"}]}], " ", 
      RowBox[{
       RowBox[{"P", "[", "2", "]"}], "\[SmallCircle]", 
       RowBox[{"P", "[", "4", "]"}]}]}]]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.686665066556402*^9, 3.6866650997544518`*^9}, {
  3.686668462658205*^9, 3.686668466057176*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Go to physical space", "Subsection",
 CellChangeTimes->{{3.629202617982564*^9, 3.62920262470724*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ipQ", "[", "exp_", "]"}], ":=", 
    RowBox[{"And", "@@", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"FreeQ", "[", 
         RowBox[{"exp", ",", " ", "#"}], "]"}], "&"}], "/@", 
       RowBox[{"{", 
        RowBox[{"x", ",", "z"}], "}"}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"toPhysical", " ", "=", " ", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"P", "[", "i_", "]"}], "\[SmallCircle]", 
       RowBox[{"Z", "[", "j_", "]"}]}], "\[RuleDelayed]", " ", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"i", ",", "j"}], "]"}], ".", 
       RowBox[{"z", "[", "j", "]"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Z", "[", "j_", "]"}], "\[SmallCircle]", 
       RowBox[{"P", "[", "i_", "]"}]}], "\[RuleDelayed]", " ", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"i", ",", "j"}], "]"}], ".", 
       RowBox[{"z", "[", "j", "]"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"P", "[", "i_", "]"}], "\[SmallCircle]", 
       RowBox[{"P", "[", "j_", "]"}]}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], " ", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"i", ",", "j"}], "]"}], ".", 
        RowBox[{"x", "[", 
         RowBox[{"i", ",", "j"}], "]"}]}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"i_", ",", "j_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"x", "[", 
         RowBox[{"j", ",", "i"}], "]"}]}], "/;", 
       RowBox[{"i", ">", "j"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Lambda]_", "?", "ipQ"}], ")"}], "*", "a_"}], ")"}], ".", 
       "b_"}], "\[RuleDelayed]", " ", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"(", 
        RowBox[{"a", ".", "b"}], ")"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "a_", ")"}], ".", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Lambda]_", "?", "ipQ"}], ")"}], "b_"}], ")"}]}], 
      "\[RuleDelayed]", " ", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"(", 
        RowBox[{"a", ".", "b"}], ")"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Z", "[", "i_", "]"}], "\[SmallCircle]", 
       RowBox[{"Z", "[", "j_", "]"}]}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{
        RowBox[{"z", "[", "i", "]"}], ".", 
        RowBox[{"z", "[", "j", "]"}]}], "/;", 
       RowBox[{"i", "\[NotEqual]", " ", "j"}]}]}]}], "\[IndentingNewLine]", 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"plugx", " ", "=", " ", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"i_", ",", " ", "j_"}], "]"}], ".", 
        RowBox[{"z", "[", "k_", "]"}]}], "\[RuleDelayed]", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"x", "[", "i", "]"}], ".", 
         RowBox[{"z", "[", "k", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"x", "[", "j", "]"}], ".", 
         RowBox[{"z", "[", "k", "]"}]}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"i_", ",", " ", "j_"}], "]"}], ".", 
        RowBox[{"x", "[", 
         RowBox[{"k_", ",", " ", "l_"}], "]"}]}], "\[RuleDelayed]", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"x", "[", "i", "]"}], ".", 
         RowBox[{"x", "[", "k", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"x", "[", "i", "]"}], ".", 
         RowBox[{"x", "[", "l", "]"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"x", "[", "j", "]"}], ".", 
         RowBox[{"x", "[", "k", "]"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"x", "[", "j", "]"}], ".", 
         RowBox[{"x", "[", "l", "]"}]}]}]}]}], "\[IndentingNewLine]", "}"}]}],
    ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"phys", "[", "expr_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"expr", "//.", "invariants"}], "//.", "toPhysical"}], "/.", 
    "plugx"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6292026541960077`*^9, 3.6292026545836697`*^9}, {
  3.6495858357728987`*^9, 3.649585878224496*^9}, {3.6495859196023207`*^9, 
  3.649585955738716*^9}, {3.651747851864499*^9, 3.651747855143978*^9}, {
  3.661752370583981*^9, 3.66175238230202*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Regge conformal block for stress tensor exchange\
\>", "Section",
 CellChangeTimes->{{3.683113800346208*^9, 3.6831138124119368`*^9}, {
  3.6844810956808662`*^9, 3.684481100059333*^9}, {3.686664948722908*^9, 
  3.686664953440332*^9}, {3.686665170066991*^9, 3.686665170888053*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "This", " ", "is", " ", "the", " ", "conformal", " ", "block", " ", "in", 
     " ", "the", " ", "Regge", " ", "limit"}], ",", " ", 
    RowBox[{"in", " ", "embedding", " ", "space", " ", 
     RowBox[{"notation", ".", " ", "At"}], " ", "this", " ", "point", " ", 
     "we", " ", "assumed", " ", "structures", " ", "are", " ", "regular", " ",
      "in", " ", "the", " ", "Regge", " ", "limit", " ", "but", " ", "not", 
     " ", "yet", " ", "implemented", " ", "the", " ", "special", " ", 
     "relations", " ", "that", " ", "they", " ", "have", " ", "in", " ", 
     "the", " ", "Regge", " ", "kinematics"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"conformalBlock", " ", "=", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], 
      RowBox[{"9", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z", "-", "zbar"}], ")"}], "9"]}]], "2560", " ", 
     "\[ImaginaryI]", " ", "\[Pi]", " ", "zbar", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"27", " ", "nf", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"z", "-", "zbar"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"z", "-", "zbar"}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["z", "2"]}], "-", 
             RowBox[{"21", " ", "z", " ", "zbar"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["zbar", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"HH", "[", 
             RowBox[{"1", ",", "2"}], "]"}], "2"]}], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"z", "-", "zbar"}], ")"}], "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["z", "2"]}], "-", 
              RowBox[{"16", " ", "z", " ", "zbar"}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["zbar", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"HH", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "2"]}], "z"], "+", 
          RowBox[{"60", " ", "z", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"z", "-", "zbar"}], ")"}], "2"], " ", 
           RowBox[{"HH", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "-", 
          RowBox[{"120", " ", "z", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"z", "-", "zbar"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"z", "+", "zbar"}], ")"}], " ", 
           RowBox[{"HH", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "+", 
          RowBox[{"12", " ", "z", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"z", "-", "zbar"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"19", " ", "z", " ", "zbar"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["zbar", "2"]}]}], ")"}], " ", 
           RowBox[{"HH", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "-", 
          RowBox[{"6", " ", "z", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"z", "-", "zbar"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["z", "3"]}], "+", 
             RowBox[{"21", " ", 
              SuperscriptBox["z", "2"], " ", "zbar"}], "+", 
             RowBox[{"21", " ", "z", " ", 
              SuperscriptBox["zbar", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["zbar", "3"]}]}], ")"}], " ", 
           RowBox[{"HH", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "-", 
          RowBox[{"60", " ", "z", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"z", "-", "zbar"}], ")"}], "2"], " ", 
           RowBox[{"HH", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "-", 
          RowBox[{"12", " ", "z", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"z", "-", "zbar"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"17", " ", "z", " ", "zbar"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["zbar", "2"]}]}], ")"}], " ", 
           RowBox[{"HH", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "+", 
          RowBox[{"z", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"z", "-", "zbar"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["z", "3"], "+", 
             RowBox[{"65", " ", 
              SuperscriptBox["z", "2"], " ", "zbar"}], "+", 
             RowBox[{"65", " ", "z", " ", 
              SuperscriptBox["zbar", "2"]}], "+", 
             SuperscriptBox["zbar", "3"]}], ")"}], " ", 
           RowBox[{"HH", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           FractionBox["1", "z"], 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"z", "-", "zbar"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"39", " ", 
               SuperscriptBox["z", "3"]}], "+", 
              RowBox[{"79", " ", 
               SuperscriptBox["z", "2"], " ", "zbar"}], "-", 
              RowBox[{"20", " ", "z", " ", 
               SuperscriptBox["zbar", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["zbar", "3"]}]}], ")"}], " ", 
            RowBox[{"HH", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"v", "[", 
             RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
            RowBox[{"v", "[", 
             RowBox[{"2", ",", "1", ",", "3"}], "]"}]}]}], "+", 
          RowBox[{"120", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{"z", "+", "zbar"}], ")"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"v", "[", 
             RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "-", 
          RowBox[{"120", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"5", " ", "z", " ", "zbar"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["zbar", "2"]}]}], ")"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"v", "[", 
             RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["z", "2"], " ", "zbar", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["z", "3"]}], "+", 
             RowBox[{"13", " ", 
              SuperscriptBox["z", "2"], " ", "zbar"}], "+", 
             RowBox[{"13", " ", "z", " ", 
              SuperscriptBox["zbar", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["zbar", "3"]}]}], ")"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"v", "[", 
             RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "+", 
          RowBox[{"48", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["z", "3"]}], "+", 
             RowBox[{"17", " ", 
              SuperscriptBox["z", "2"], " ", "zbar"}], "+", 
             RowBox[{"17", " ", "z", " ", 
              SuperscriptBox["zbar", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["zbar", "3"]}]}], ")"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"v", "[", 
             RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "-", 
          RowBox[{"24", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["z", "4"], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["z", "3"], " ", "zbar"}], "+", 
             RowBox[{"36", " ", 
              SuperscriptBox["z", "2"], " ", 
              SuperscriptBox["zbar", "2"]}], "+", 
             RowBox[{"16", " ", "z", " ", 
              SuperscriptBox["zbar", "3"]}], "+", 
             SuperscriptBox["zbar", "4"]}], ")"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"v", "[", 
             RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "-", 
          RowBox[{"120", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{"z", "+", "zbar"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"v", "[", 
             RowBox[{"1", ",", "2", ",", "4"}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"v", "[", 
             RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "+", 
          RowBox[{"168", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["z", "2"], "+", 
             RowBox[{"3", " ", "z", " ", "zbar"}], "+", 
             SuperscriptBox["zbar", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"v", "[", 
             RowBox[{"1", ",", "2", ",", "4"}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"v", "[", 
             RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "-", 
          RowBox[{"60", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["z", "3"], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["z", "2"], " ", "zbar"}], "+", 
             RowBox[{"8", " ", "z", " ", 
              SuperscriptBox["zbar", "2"]}], "+", 
             SuperscriptBox["zbar", "3"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"v", "[", 
             RowBox[{"1", ",", "2", ",", "4"}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"v", "[", 
             RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["z", "2"], " ", "zbar", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["z", "3"], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["z", "2"], " ", "zbar"}], "+", 
             RowBox[{"9", " ", "z", " ", 
              SuperscriptBox["zbar", "2"]}], "+", 
             SuperscriptBox["zbar", "3"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"v", "[", 
             RowBox[{"1", ",", "2", ",", "4"}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"v", "[", 
             RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "+", 
          RowBox[{"4", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["z", "4"], "+", 
             RowBox[{"32", " ", 
              SuperscriptBox["z", "3"], " ", "zbar"}], "+", 
             RowBox[{"84", " ", 
              SuperscriptBox["z", "2"], " ", 
              SuperscriptBox["zbar", "2"]}], "+", 
             RowBox[{"32", " ", "z", " ", 
              SuperscriptBox["zbar", "3"]}], "+", 
             SuperscriptBox["zbar", "4"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"v", "[", 
             RowBox[{"1", ",", "2", ",", "4"}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"v", "[", 
             RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "-", 
          RowBox[{"60", " ", "z", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"z", "-", "zbar"}], ")"}], "2"], " ", 
           RowBox[{"HH", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
          RowBox[{
           FractionBox["1", "z"], 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"z", "-", "zbar"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"81", " ", 
               SuperscriptBox["z", "3"]}], "+", 
              RowBox[{"41", " ", 
               SuperscriptBox["z", "2"], " ", "zbar"}], "+", 
              RowBox[{"20", " ", "z", " ", 
               SuperscriptBox["zbar", "2"]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["zbar", "3"]}]}], ")"}], " ", 
            RowBox[{"HH", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"v", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            RowBox[{"v", "[", 
             RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"z", "-", "zbar"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"53", " ", 
              SuperscriptBox["z", "4"]}], "+", 
             RowBox[{"199", " ", 
              SuperscriptBox["z", "3"], " ", "zbar"}], "+", 
             RowBox[{"119", " ", 
              SuperscriptBox["z", "2"], " ", 
              SuperscriptBox["zbar", "2"]}], "+", 
             RowBox[{"93", " ", "z", " ", 
              SuperscriptBox["zbar", "3"]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["zbar", "4"]}]}], ")"}], " ", 
           RowBox[{"HH", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "-", 
          RowBox[{
           FractionBox["1", "z"], 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"z", "-", "zbar"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"75", " ", 
               SuperscriptBox["z", "4"]}], "+", 
              RowBox[{"110", " ", 
               SuperscriptBox["z", "3"], " ", "zbar"}], "+", 
              RowBox[{"55", " ", 
               SuperscriptBox["z", "2"], " ", 
               SuperscriptBox["zbar", "2"]}], "+", 
              RowBox[{"16", " ", "z", " ", 
               SuperscriptBox["zbar", "3"]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["zbar", "4"]}]}], ")"}], " ", 
            RowBox[{"HH", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"v", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
            RowBox[{"v", "[", 
             RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], "+", 
          RowBox[{"60", " ", "z", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"z", "-", "zbar"}], ")"}], "2"], " ", 
           RowBox[{"HH", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "-", 
          RowBox[{"120", " ", "z", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"z", "-", "zbar"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"z", "+", "zbar"}], ")"}], " ", 
           RowBox[{"HH", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
          RowBox[{"12", " ", "z", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"z", "-", "zbar"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"19", " ", "z", " ", "zbar"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["zbar", "2"]}]}], ")"}], " ", 
           RowBox[{"HH", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "-", 
          RowBox[{"6", " ", "z", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"z", "-", "zbar"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["z", "3"]}], "+", 
             RowBox[{"21", " ", 
              SuperscriptBox["z", "2"], " ", "zbar"}], "+", 
             RowBox[{"21", " ", "z", " ", 
              SuperscriptBox["zbar", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["zbar", "3"]}]}], ")"}], " ", 
           RowBox[{"HH", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "-", 
          RowBox[{"120", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{"z", "+", "zbar"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"v", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
           RowBox[{"v", "[", 
            RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
          RowBox[{"120", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"7", " ", "z", " ", "zbar"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["zbar", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"v", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
           RowBox[{"v", "[", 
            RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "-", 
          RowBox[{"48", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              SuperscriptBox["z", "3"]}], "+", 
             RowBox[{"37", " ", 
              SuperscriptBox["z", "2"], " ", "zbar"}], "+", 
             RowBox[{"37", " ", "z", " ", 
              SuperscriptBox["zbar", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["zbar", "3"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"v", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
           RowBox[{"v", "[", 
            RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
          RowBox[{"24", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", 
              SuperscriptBox["z", "4"]}], "+", 
             RowBox[{"66", " ", 
              SuperscriptBox["z", "3"], " ", "zbar"}], "+", 
             RowBox[{"129", " ", 
              SuperscriptBox["z", "2"], " ", 
              SuperscriptBox["zbar", "2"]}], "+", 
             RowBox[{"66", " ", "z", " ", 
              SuperscriptBox["zbar", "3"]}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["zbar", "4"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"v", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
           RowBox[{"v", "[", 
            RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "-", 
          RowBox[{"24", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["z", "5"], "+", 
             RowBox[{"25", " ", 
              SuperscriptBox["z", "4"], " ", "zbar"}], "+", 
             RowBox[{"99", " ", 
              SuperscriptBox["z", "3"], " ", 
              SuperscriptBox["zbar", "2"]}], "+", 
             RowBox[{"99", " ", 
              SuperscriptBox["z", "2"], " ", 
              SuperscriptBox["zbar", "3"]}], "+", 
             RowBox[{"25", " ", "z", " ", 
              SuperscriptBox["zbar", "4"]}], "+", 
             SuperscriptBox["zbar", "5"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"v", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
           RowBox[{"v", "[", 
            RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
          RowBox[{"24", " ", "z", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"z", "-", "zbar"}], ")"}], "2"], " ", 
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "-", 
          RowBox[{"48", " ", "z", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"z", "-", "zbar"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"z", "+", "zbar"}], ")"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
          RowBox[{"4", " ", "z", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"z", "-", "zbar"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"22", " ", "z", " ", "zbar"}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["zbar", "2"]}]}], ")"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "-", 
          RowBox[{"4", " ", "z", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"z", "-", "zbar"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["z", "3"], "+", 
             RowBox[{"11", " ", 
              SuperscriptBox["z", "2"], " ", "zbar"}], "+", 
             RowBox[{"11", " ", "z", " ", 
              SuperscriptBox["zbar", "2"]}], "+", 
             SuperscriptBox["zbar", "3"]}], ")"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
          RowBox[{"120", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{"z", "+", "zbar"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"v", "[", 
             RowBox[{"1", ",", "2", ",", "4"}], "]"}], "2"], " ", 
           RowBox[{"v", "[", 
            RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "-", 
          RowBox[{"120", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"5", " ", "z", " ", "zbar"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["zbar", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"v", "[", 
             RowBox[{"1", ",", "2", ",", "4"}], "]"}], "2"], " ", 
           RowBox[{"v", "[", 
            RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["z", "2"], " ", "zbar", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["z", "3"]}], "+", 
             RowBox[{"13", " ", 
              SuperscriptBox["z", "2"], " ", "zbar"}], "+", 
             RowBox[{"13", " ", "z", " ", 
              SuperscriptBox["zbar", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["zbar", "3"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"v", "[", 
             RowBox[{"1", ",", "2", ",", "4"}], "]"}], "2"], " ", 
           RowBox[{"v", "[", 
            RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
          RowBox[{"48", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["z", "3"]}], "+", 
             RowBox[{"17", " ", 
              SuperscriptBox["z", "2"], " ", "zbar"}], "+", 
             RowBox[{"17", " ", "z", " ", 
              SuperscriptBox["zbar", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["zbar", "3"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"v", "[", 
             RowBox[{"1", ",", "2", ",", "4"}], "]"}], "2"], " ", 
           RowBox[{"v", "[", 
            RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "-", 
          RowBox[{"24", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["z", "4"], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["z", "3"], " ", "zbar"}], "+", 
             RowBox[{"36", " ", 
              SuperscriptBox["z", "2"], " ", 
              SuperscriptBox["zbar", "2"]}], "+", 
             RowBox[{"16", " ", "z", " ", 
              SuperscriptBox["zbar", "3"]}], "+", 
             SuperscriptBox["zbar", "4"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"v", "[", 
             RowBox[{"1", ",", "2", ",", "4"}], "]"}], "2"], " ", 
           RowBox[{"v", "[", 
            RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
          RowBox[{"120", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{"z", "+", "zbar"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"v", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"v", "[", 
             RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}], "-", 
          RowBox[{"72", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"13", " ", "z", " ", "zbar"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["zbar", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"v", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"v", "[", 
             RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}], "+", 
          RowBox[{"588", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["z", "3"], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["z", "2"], " ", "zbar"}], "+", 
             RowBox[{"4", " ", "z", " ", 
              SuperscriptBox["zbar", "2"]}], "+", 
             SuperscriptBox["zbar", "3"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"v", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"v", "[", 
             RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}], "-", 
          RowBox[{"8", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"46", " ", 
              SuperscriptBox["z", "4"]}], "+", 
             RowBox[{"335", " ", 
              SuperscriptBox["z", "3"], " ", "zbar"}], "+", 
             RowBox[{"603", " ", 
              SuperscriptBox["z", "2"], " ", 
              SuperscriptBox["zbar", "2"]}], "+", 
             RowBox[{"335", " ", "z", " ", 
              SuperscriptBox["zbar", "3"]}], "+", 
             RowBox[{"46", " ", 
              SuperscriptBox["zbar", "4"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"v", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"v", "[", 
             RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}], "+", 
          RowBox[{"10", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"10", " ", 
              SuperscriptBox["z", "5"]}], "+", 
             RowBox[{"147", " ", 
              SuperscriptBox["z", "4"], " ", "zbar"}], "+", 
             RowBox[{"473", " ", 
              SuperscriptBox["z", "3"], " ", 
              SuperscriptBox["zbar", "2"]}], "+", 
             RowBox[{"473", " ", 
              SuperscriptBox["z", "2"], " ", 
              SuperscriptBox["zbar", "3"]}], "+", 
             RowBox[{"147", " ", "z", " ", 
              SuperscriptBox["zbar", "4"]}], "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["zbar", "5"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"v", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"v", "[", 
             RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}], "-", 
          RowBox[{"120", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{"z", "+", "zbar"}], ")"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"v", "[", 
             RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}], "+", 
          RowBox[{"120", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"7", " ", "z", " ", "zbar"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["zbar", "2"]}]}], ")"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"v", "[", 
             RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}], "-", 
          RowBox[{"48", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              SuperscriptBox["z", "3"]}], "+", 
             RowBox[{"37", " ", 
              SuperscriptBox["z", "2"], " ", "zbar"}], "+", 
             RowBox[{"37", " ", "z", " ", 
              SuperscriptBox["zbar", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["zbar", "3"]}]}], ")"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"v", "[", 
             RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}], "+", 
          RowBox[{"24", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", 
              SuperscriptBox["z", "4"]}], "+", 
             RowBox[{"66", " ", 
              SuperscriptBox["z", "3"], " ", "zbar"}], "+", 
             RowBox[{"129", " ", 
              SuperscriptBox["z", "2"], " ", 
              SuperscriptBox["zbar", "2"]}], "+", 
             RowBox[{"66", " ", "z", " ", 
              SuperscriptBox["zbar", "3"]}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["zbar", "4"]}]}], ")"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"v", "[", 
             RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}], "-", 
          RowBox[{"24", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["z", "5"], "+", 
             RowBox[{"25", " ", 
              SuperscriptBox["z", "4"], " ", "zbar"}], "+", 
             RowBox[{"99", " ", 
              SuperscriptBox["z", "3"], " ", 
              SuperscriptBox["zbar", "2"]}], "+", 
             RowBox[{"99", " ", 
              SuperscriptBox["z", "2"], " ", 
              SuperscriptBox["zbar", "3"]}], "+", 
             RowBox[{"25", " ", "z", " ", 
              SuperscriptBox["zbar", "4"]}], "+", 
             SuperscriptBox["zbar", "5"]}], ")"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"v", "[", 
             RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "z"}], 
        RowBox[{"216", " ", "nv", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"z", "-", "zbar"}], ")"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["zbar", "3"], " ", 
            RowBox[{"HH", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "zbar"}], " ", 
               RowBox[{"HH", "[", 
                RowBox[{"1", ",", "2"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"v", "[", 
                RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
               RowBox[{"v", "[", 
                RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "-", 
              RowBox[{
               RowBox[{"v", "[", 
                RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
               RowBox[{"v", "[", 
                RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
              RowBox[{"zbar", " ", 
               RowBox[{"v", "[", 
                RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
               RowBox[{"v", "[", 
                RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "z", " ", 
            SuperscriptBox["zbar", "2"], " ", 
            RowBox[{"HH", "[", 
             RowBox[{"1", ",", "2"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "5"}], " ", 
               RowBox[{"v", "[", 
                RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
               RowBox[{"v", "[", 
                RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "+", 
              RowBox[{"5", " ", 
               RowBox[{"v", "[", 
                RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
               RowBox[{"v", "[", 
                RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
              RowBox[{"4", " ", "zbar", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"HH", "[", 
                  RowBox[{"1", ",", "2"}], "]"}], "-", 
                 RowBox[{
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                  RowBox[{"v", "[", 
                   RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["zbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"HH", "[", 
                  RowBox[{"1", ",", "2"}], "]"}], "-", 
                 RowBox[{
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                  RowBox[{"v", "[", 
                   RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["z", "5"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox[
                RowBox[{"HH", "[", 
                 RowBox[{"1", ",", "2"}], "]"}], "2"]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"HH", "[", 
                RowBox[{"1", ",", "2"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "3"}], "]"}], "-", 
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "4"}], "]"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"2", ",", "1", ",", "3"}], "]"}], "-", 
                 RowBox[{"v", "[", 
                  RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"v", "[", 
                RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
               RowBox[{"v", "[", 
                RowBox[{"2", ",", "1", ",", "4"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}]}], " ", 
                  RowBox[{"v", "[", 
                   RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                  RowBox[{"v", "[", 
                   RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}]}], 
             ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["z", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"9", " ", "zbar"}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"HH", "[", 
                 RowBox[{"1", ",", "2"}], "]"}], "2"]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"11", " ", "zbar"}]}], ")"}], " ", 
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                  RowBox[{"v", "[", 
                   RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                  RowBox[{"v", "[", 
                   RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"19", "-", 
                    RowBox[{"52", " ", "zbar"}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                ")"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"HH", "[", 
                RowBox[{"1", ",", "2"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"11", " ", "zbar"}]}], ")"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"7", "-", 
                    RowBox[{"26", " ", "zbar"}]}], ")"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"7", "-", 
                    RowBox[{"2", " ", "zbar"}]}], ")"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"11", " ", "zbar"}]}], ")"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "12"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"HH", "[", 
                   RowBox[{"1", ",", "2"}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], "-", 
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "-", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], ")"}]}], "+", 
                 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "-", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}], 
                  "2"]}], ")"}]}], "+", 
              RowBox[{"4", " ", "zbar", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"HH", "[", 
                   RowBox[{"1", ",", "2"}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "-", 
                    RowBox[{"11", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}], 
                    "-", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "-", 
                    RowBox[{"6", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}]}], 
                   ")"}]}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "-", 
                    RowBox[{"4", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                   ")"}]}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["zbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"13", " ", 
                  SuperscriptBox[
                   RowBox[{"HH", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox[
                   RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "-", 
                 RowBox[{"28", " ", 
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                  RowBox[{"v", "[", 
                   RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                  RowBox[{"v", "[", 
                   RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
                 RowBox[{"38", " ", 
                  SuperscriptBox[
                   RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"HH", "[", 
                   RowBox[{"1", ",", "2"}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "-", 
                    RowBox[{"12", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"7", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "+", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["zbar", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "7"}], " ", 
                  SuperscriptBox[
                   RowBox[{"HH", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "2"]}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                  RowBox[{"v", "[", 
                   RowBox[{"2", ",", "1", ",", "4"}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}]}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"HH", "[", 
                   RowBox[{"1", ",", "2"}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "+", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], ")"}]}], "+", 
                    
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["z", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "zbar", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", 
                  SuperscriptBox[
                   RowBox[{"HH", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "2"]}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox[
                   RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "+", 
                 RowBox[{
                  RowBox[{"HH", "[", 
                   RowBox[{"1", ",", "2"}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "-", 
                    RowBox[{"11", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}], 
                    "-", 
                    RowBox[{"22", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}]}], 
                   ")"}]}], "+", 
                 RowBox[{"44", " ", 
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                  RowBox[{"v", "[", 
                   RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                  RowBox[{"v", "[", 
                   RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "-", 
                 RowBox[{"52", " ", 
                  SuperscriptBox[
                   RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                ")"}]}], "+", 
              RowBox[{"12", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"HH", "[", 
                   RowBox[{"1", ",", "2"}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], "-", 
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "-", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], ")"}]}], "-", 
                 
                 RowBox[{"4", " ", 
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                  RowBox[{"v", "[", 
                   RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                  RowBox[{"v", "[", 
                   RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox[
                   RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["zbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"11", " ", 
                  SuperscriptBox[
                   RowBox[{"HH", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "2"]}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                  RowBox[{"v", "[", 
                   RowBox[{"2", ",", "1", ",", "4"}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "11"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "+", 
                    RowBox[{"26", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}], 
                 "+", 
                 RowBox[{
                  RowBox[{"HH", "[", 
                   RowBox[{"1", ",", "2"}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"22", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "-", 
                    RowBox[{"72", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}], 
                    "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "+", 
                    RowBox[{"11", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "z"}], "ns", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "36"}], " ", 
           SuperscriptBox["zbar", "7"], " ", 
           RowBox[{"HH", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"v", "[", 
                RowBox[{"1", ",", "2", ",", "4"}], "]"}]}], " ", 
              RowBox[{"v", "[", 
               RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
              RowBox[{"v", "[", 
               RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
             RowBox[{"zbar", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"HH", "[", 
                 RowBox[{"1", ",", "2"}], "]"}], "-", 
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                 RowBox[{"v", "[", 
                  RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"36", " ", "z", " ", 
           SuperscriptBox["zbar", "6"], " ", 
           RowBox[{"HH", "[", 
            RowBox[{"1", ",", "2"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "9"}], " ", 
              RowBox[{"v", "[", 
               RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
              RowBox[{"v", "[", 
               RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "+", 
             RowBox[{"9", " ", 
              RowBox[{"v", "[", 
               RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
              RowBox[{"v", "[", 
               RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
             RowBox[{"8", " ", "zbar", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"HH", "[", 
                 RowBox[{"1", ",", "2"}], "]"}], "-", 
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                 RowBox[{"v", "[", 
                  RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}], "+", 
             
             RowBox[{
              SuperscriptBox["zbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"HH", "[", 
                 RowBox[{"1", ",", "2"}], "]"}], "-", 
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                 RowBox[{"v", "[", 
                  RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["z", "9"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"HH", "[", 
                RowBox[{"1", ",", "2"}], "]"}], "2"]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"v", "[", 
               RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
              RowBox[{"v", "[", 
               RowBox[{"2", ",", "1", ",", "4"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"14", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "-", 
                   RowBox[{"57", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}], 
                "+", 
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "57"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "+", 
                   RowBox[{"157", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{
              RowBox[{"HH", "[", 
               RowBox[{"1", ",", "2"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "-", 
                   RowBox[{"14", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}], 
                "+", 
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "56"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "+", 
                   RowBox[{"276", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["z", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"32", " ", "zbar"}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"HH", "[", 
                RowBox[{"1", ",", "2"}], "]"}], "2"]}], "+", 
             RowBox[{"8", " ", 
              RowBox[{"HH", "[", 
               RowBox[{"1", ",", "2"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "13"}], "+", 
                    RowBox[{"5", " ", "zbar"}]}], ")"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"43", "+", 
                    RowBox[{"17", " ", "zbar"}]}], ")"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}], 
                "+", 
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"43", "+", 
                    RowBox[{"17", " ", "zbar"}]}], ")"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"47", "+", 
                    RowBox[{"72", " ", "zbar"}]}], ")"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "4"}], "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"6", " ", "zbar"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "-", 
                   RowBox[{"6", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"27", " ", "zbar"}]}], ")"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
                   RowBox[{"6", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "19"}], "+", 
                    RowBox[{"78", " ", "zbar"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                  ")"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"27", " ", "zbar"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"157", "-", 
                    RowBox[{"640", " ", "zbar"}]}], ")"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "184"}], "+", 
                    RowBox[{"835", " ", "zbar"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                  ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"6", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "19"}], "+", 
                    RowBox[{"78", " ", "zbar"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "-", 
                   RowBox[{"6", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "184"}], "+", 
                    RowBox[{"835", " ", "zbar"}]}], ")"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1549"}], "+", 
                    RowBox[{"7730", " ", "zbar"}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["z", "3"], " ", "zbar", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "720"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "3"}], "]"}], "-", 
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "4"}], "]"}]}], ")"}], "2"], 
              " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"2", ",", "1", ",", "3"}], "]"}], "-", 
                 RowBox[{"v", "[", 
                  RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], ")"}], "2"]}], 
             "+", 
             RowBox[{"900", " ", "zbar", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"v", "[", 
                 RowBox[{"1", ",", "2", ",", "3"}], "]"}], "-", 
                RowBox[{"v", "[", 
                 RowBox[{"1", ",", "2", ",", "4"}], "]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"v", "[", 
                 RowBox[{"2", ",", "1", ",", "3"}], "]"}], "-", 
                RowBox[{"v", "[", 
                 RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "-", 
                   RowBox[{"5", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}], 
                "+", 
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}]}], 
               ")"}]}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["zbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"39", " ", 
                 RowBox[{"HH", "[", 
                  RowBox[{"1", ",", "2"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], "-", 
                   RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "-", 
                   RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], ")"}]}], "+", 
                
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "4"}], "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"247", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "-", 
                   RowBox[{"764", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
                   RowBox[{"541", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                  ")"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"382", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "-", 
                   RowBox[{"1085", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
                   RowBox[{"727", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                  ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"541", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "-", 
                   RowBox[{"1454", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
                   RowBox[{"937", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                  ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["zbar", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"300", " ", 
                 SuperscriptBox[
                  RowBox[{"HH", "[", 
                   RowBox[{"1", ",", "2"}], "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "81"}], " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "+", 
                   RowBox[{"1280", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "-", 
                   RowBox[{"2505", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                  ")"}]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "4"}], "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"], "-", 
                   RowBox[{"27", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
                   RowBox[{"78", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                  ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"234", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "-", 
                   RowBox[{"2505", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
                   RowBox[{"3865", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                  ")"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"HH", "[", 
                  RowBox[{"1", ",", "2"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"17", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "-", 
                    RowBox[{"18", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}], 
                   "+", 
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "+", 
                    RowBox[{"17", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["zbar", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "1841"}], " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "+", 
                   RowBox[{"7220", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "-", 
                   RowBox[{"6147", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                  ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "4"}], "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"390", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "-", 
                   RowBox[{"1841", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
                   RowBox[{"1766", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                  ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1766", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "-", 
                   RowBox[{"6147", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
                   RowBox[{"4834", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                  ")"}]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"HH", "[", 
                  RowBox[{"1", ",", "2"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"49", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "-", 
                    RowBox[{"26", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}], 
                   "+", 
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "72"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "+", 
                    RowBox[{"49", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["zbar", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"75", " ", 
                 SuperscriptBox[
                  RowBox[{"HH", "[", 
                   RowBox[{"1", ",", "2"}], "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"HH", "[", 
                  RowBox[{"1", ",", "2"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"19", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "-", 
                    RowBox[{"4", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}], 
                   "+", 
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "76"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "+", 
                    RowBox[{"103", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}]}], 
                  ")"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "108"}], " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "+", 
                    RowBox[{"698", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "-", 
                    RowBox[{"829", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                    ")"}]}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "-", 
                    RowBox[{"27", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
                    RowBox[{"40", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                    ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"160", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "-", 
                    RowBox[{"829", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
                    RowBox[{"856", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox["zbar", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1080", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "3"}], "]"}], "-", 
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "4"}], "]"}]}], ")"}], "2"], 
              " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"2", ",", "1", ",", "3"}], "]"}], "-", 
                 RowBox[{"v", "[", 
                  RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], ")"}], "2"]}], 
             "-", 
             RowBox[{"360", " ", "zbar", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"v", "[", 
                 RowBox[{"1", ",", "2", ",", "3"}], "]"}], "-", 
                RowBox[{"v", "[", 
                 RowBox[{"1", ",", "2", ",", "4"}], "]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"v", "[", 
                 RowBox[{"2", ",", "1", ",", "3"}], "]"}], "-", 
                RowBox[{"v", "[", 
                 RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"9", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "-", 
                   RowBox[{"13", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}], 
                "+", 
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "+", 
                   RowBox[{"9", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}]}], 
               ")"}]}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["zbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"24", " ", 
                 RowBox[{"HH", "[", 
                  RowBox[{"1", ",", "2"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], "-", 
                   RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "-", 
                   RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], ")"}]}], "+", 
                
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "289"}], " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "+", 
                   RowBox[{"926", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "-", 
                   RowBox[{"673", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                  ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "4"}], "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "73"}], " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "+", 
                   RowBox[{"326", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "-", 
                   RowBox[{"289", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                  ")"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"163", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "-", 
                   RowBox[{"590", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
                   RowBox[{"463", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                  ")"}]}]}], ")"}]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["zbar", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "128"}], " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "+", 
                   RowBox[{"611", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "-", 
                   RowBox[{"582", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                  ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "4"}], "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "10"}], " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "+", 
                   RowBox[{"93", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "-", 
                   RowBox[{"128", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                  ")"}]}], "+", 
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"93", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "-", 
                   RowBox[{"560", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
                   RowBox[{"611", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                  ")"}]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"HH", "[", 
                  RowBox[{"1", ",", "2"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "+", 
                    RowBox[{"7", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}], 
                   "+", 
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "23"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "+", 
                    RowBox[{"8", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["zbar", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"321", " ", 
                 SuperscriptBox[
                  RowBox[{"HH", "[", 
                   RowBox[{"1", ",", "2"}], "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"HH", "[", 
                  RowBox[{"1", ",", "2"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"8", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "-", 
                    RowBox[{"75", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}], 
                   "-", 
                   RowBox[{"4", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "-", 
                    RowBox[{"14", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                 RowBox[{"v", "[", 
                  RowBox[{"2", ",", "1", ",", "4"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"57", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "-", 
                    RowBox[{"157", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}], 
                   "+", 
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "14"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "+", 
                    RowBox[{"57", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["zbar", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"975", " ", 
                 SuperscriptBox[
                  RowBox[{"HH", "[", 
                   RowBox[{"1", ",", "2"}], "]"}], "2"]}], "-", 
                RowBox[{"4", " ", 
                 RowBox[{"HH", "[", 
                  RowBox[{"1", ",", "2"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "13"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "+", 
                    RowBox[{"43", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}], 
                   "+", 
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"86", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "+", 
                    RowBox[{"55", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"], "-", 
                    RowBox[{"42", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
                    RowBox[{"114", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                    ")"}]}], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"21", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "-", 
                    RowBox[{"314", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
                    RowBox[{"552", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                    ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"114", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "-", 
                    RowBox[{"1104", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
                    RowBox[{"1549", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["z", "7"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "128"}], " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "+", 
                   RowBox[{"611", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "-", 
                   RowBox[{"582", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                  ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "4"}], "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "10"}], " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "+", 
                   RowBox[{"93", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "-", 
                   RowBox[{"128", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                  ")"}]}], "+", 
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"93", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "-", 
                   RowBox[{"560", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
                   RowBox[{"611", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                  ")"}]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"HH", "[", 
                  RowBox[{"1", ",", "2"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "-", 
                    RowBox[{"11", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}], 
                   "+", 
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "+", 
                    RowBox[{"8", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", "zbar", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  RowBox[{"HH", "[", 
                   RowBox[{"1", ",", "2"}], "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"HH", "[", 
                  RowBox[{"1", ",", "2"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"19", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "-", 
                    RowBox[{"4", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}], 
                   "+", 
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "76"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "+", 
                    RowBox[{"175", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}]}], 
                  ")"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "108"}], " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "+", 
                    RowBox[{"698", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "-", 
                    RowBox[{"829", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                    ")"}]}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "-", 
                    RowBox[{"27", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
                    RowBox[{"40", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                    ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"160", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "-", 
                    RowBox[{"829", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
                    RowBox[{"856", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["zbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"105", " ", 
                 SuperscriptBox[
                  RowBox[{"HH", "[", 
                   RowBox[{"1", ",", "2"}], "]"}], "2"]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"HH", "[", 
                  RowBox[{"1", ",", "2"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"314", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "-", 
                    RowBox[{"505", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}], 
                   "+", 
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "147"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "+", 
                    RowBox[{"314", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "639"}], " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "+", 
                    RowBox[{"4932", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "-", 
                    RowBox[{"6881", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                    ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"57", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "-", 
                    RowBox[{"639", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
                    RowBox[{"1166", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                    ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"1166", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "-", 
                    RowBox[{"6881", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
                    RowBox[{"8061", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["z", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"360", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "3"}], "]"}], "-", 
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "4"}], "]"}]}], ")"}], "2"], 
              " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"2", ",", "1", ",", "3"}], "]"}], "-", 
                 RowBox[{"v", "[", 
                  RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], ")"}], "2"]}], 
             "-", 
             RowBox[{"1200", " ", "zbar", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"v", "[", 
                 RowBox[{"1", ",", "2", ",", "3"}], "]"}], "-", 
                RowBox[{"v", "[", 
                 RowBox[{"1", ",", "2", ",", "4"}], "]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"v", "[", 
                 RowBox[{"2", ",", "1", ",", "3"}], "]"}], "-", 
                RowBox[{"v", "[", 
                 RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"4", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "-", 
                   RowBox[{"5", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}], 
                "+", 
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}]}], 
               ")"}]}], "-", 
             RowBox[{"48", " ", 
              SuperscriptBox["zbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"22", " ", 
                 RowBox[{"HH", "[", 
                  RowBox[{"1", ",", "2"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], "-", 
                   RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "-", 
                   RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], ")"}]}], "+", 
                
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "332"}], " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "+", 
                   RowBox[{"848", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "-", 
                   RowBox[{"529", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                  ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "4"}], "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "179"}], " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "+", 
                   RowBox[{"498", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "-", 
                   RowBox[{"332", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                  ")"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"249", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "-", 
                   RowBox[{"660", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
                   RowBox[{"424", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                  ")"}]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["zbar", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"HH", "[", 
                  RowBox[{"1", ",", "2"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"82", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "-", 
                    RowBox[{"23", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}], 
                   "+", 
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "141"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "+", 
                    RowBox[{"82", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}]}], 
                  ")"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"920", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "-", 
                    RowBox[{"3408", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
                    RowBox[{"2833", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                    ")"}]}], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"1704", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "-", 
                    RowBox[{"5615", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
                    RowBox[{"4313", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                    ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2833", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "-", 
                    RowBox[{"8626", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
                    RowBox[{"6252", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["zbar", "5"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"399", " ", 
                 SuperscriptBox[
                  RowBox[{"HH", "[", 
                   RowBox[{"1", ",", "2"}], "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"HH", "[", 
                  RowBox[{"1", ",", "2"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"147", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "-", 
                    RowBox[{"314", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}], 
                   "+", 
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "628"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "+", 
                    RowBox[{"506", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}]}], 
                  ")"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "639"}], " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "+", 
                    RowBox[{"4932", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "-", 
                    RowBox[{"6881", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                    ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"57", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "-", 
                    RowBox[{"639", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
                    RowBox[{"1166", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                    ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"1166", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "-", 
                    RowBox[{"6881", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
                    RowBox[{"8061", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["zbar", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"651", " ", 
                 SuperscriptBox[
                  RowBox[{"HH", "[", 
                   RowBox[{"1", ",", "2"}], "]"}], "2"]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"HH", "[", 
                  RowBox[{"1", ",", "2"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"5", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"52", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "-", 
                    RowBox[{"43", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}], 
                   "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "74"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "+", 
                    RowBox[{"65", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"1173", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "-", 
                    RowBox[{"6738", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
                    RowBox[{"7688", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                    ")"}]}], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3369", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "-", 
                    RowBox[{"15410", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
                    RowBox[{"15130", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                    ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7688", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "-", 
                    RowBox[{"30260", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
                    RowBox[{"26801", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["z", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "12"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"24", " ", 
                 RowBox[{"HH", "[", 
                  RowBox[{"1", ",", "2"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], "-", 
                   RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "-", 
                   RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], ")"}]}], "+", 
                
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "289"}], " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "+", 
                   RowBox[{"926", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "-", 
                   RowBox[{"673", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                  ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "4"}], "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "73"}], " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "+", 
                   RowBox[{"326", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "-", 
                   RowBox[{"289", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                  ")"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"163", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "-", 
                   RowBox[{"590", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
                   RowBox[{"463", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                  ")"}]}]}], ")"}]}], "-", 
             RowBox[{"12", " ", "zbar", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "1841"}], " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "+", 
                   RowBox[{"7220", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "-", 
                   RowBox[{"6147", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                  ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "4"}], "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"390", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "-", 
                   RowBox[{"1841", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
                   RowBox[{"1766", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                  ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1766", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "-", 
                   RowBox[{"6147", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
                   RowBox[{"4834", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                  ")"}]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"HH", "[", 
                  RowBox[{"1", ",", "2"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"49", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "-", 
                    RowBox[{"68", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}], 
                   "+", 
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "30"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "+", 
                    RowBox[{"49", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["zbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"147", " ", 
                 SuperscriptBox[
                  RowBox[{"HH", "[", 
                   RowBox[{"1", ",", "2"}], "]"}], "2"]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"HH", "[", 
                  RowBox[{"1", ",", "2"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"260", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "-", 
                    RowBox[{"89", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}], 
                   "+", 
                   RowBox[{"4", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "74"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "+", 
                    RowBox[{"65", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"1173", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "-", 
                    RowBox[{"6738", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
                    RowBox[{"7688", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                    ")"}]}], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3369", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "-", 
                    RowBox[{"15410", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
                    RowBox[{"15130", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                    ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7688", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "-", 
                    RowBox[{"30260", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
                    RowBox[{"26801", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["zbar", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"1797", " ", 
                 SuperscriptBox[
                  RowBox[{"HH", "[", 
                   RowBox[{"1", ",", "2"}], "]"}], "2"]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"HH", "[", 
                  RowBox[{"1", ",", "2"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"962", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "-", 
                    RowBox[{"2049", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}], 
                   "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "215"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "+", 
                    RowBox[{"481", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}]}], 
                  ")"}]}], "-", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7662"}], " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "+", 
                    RowBox[{"45230", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "-", 
                    RowBox[{"54705", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                    ")"}]}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"146", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "-", 
                    RowBox[{"1277", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
                    RowBox[{"1933", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                    ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"11598", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "-", 
                    RowBox[{"54705", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
                    RowBox[{"57055", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["z", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"360", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"v", "[", 
                 RowBox[{"1", ",", "2", ",", "3"}], "]"}], "-", 
                RowBox[{"v", "[", 
                 RowBox[{"1", ",", "2", ",", "4"}], "]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"v", "[", 
                 RowBox[{"2", ",", "1", ",", "3"}], "]"}], "-", 
                RowBox[{"v", "[", 
                 RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"9", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "-", 
                   RowBox[{"13", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}], 
                "+", 
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "+", 
                   RowBox[{"9", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}]}], 
               ")"}]}], "-", 
             RowBox[{"48", " ", "zbar", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"39", " ", 
                 RowBox[{"HH", "[", 
                  RowBox[{"1", ",", "2"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], "-", 
                   RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "-", 
                   RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], ")"}]}], "+", 
                
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "4"}], "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"247", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "-", 
                   RowBox[{"764", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
                   RowBox[{"541", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                  ")"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"382", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "-", 
                   RowBox[{"1085", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
                   RowBox[{"727", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                  ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"541", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "-", 
                   RowBox[{"1454", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
                   RowBox[{"937", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                  ")"}]}]}], ")"}]}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["zbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"HH", "[", 
                  RowBox[{"1", ",", "2"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"82", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "-", 
                    RowBox[{"149", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}], 
                   "+", 
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "15"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "+", 
                    RowBox[{"82", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}]}], 
                  ")"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"920", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "-", 
                    RowBox[{"3408", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
                    RowBox[{"2833", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                    ")"}]}], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"1704", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "-", 
                    RowBox[{"5615", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
                    RowBox[{"4313", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                    ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2833", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "-", 
                    RowBox[{"8626", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
                    RowBox[{"6252", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["zbar", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"78", " ", 
                 SuperscriptBox[
                  RowBox[{"HH", "[", 
                   RowBox[{"1", ",", "2"}], "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"HH", "[", 
                  RowBox[{"1", ",", "2"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"575", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "-", 
                    RowBox[{"596", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}], 
                   "+", 
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "488"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "+", 
                    RowBox[{"575", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}]}], 
                  ")"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2394"}], " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "+", 
                    RowBox[{"9895", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "-", 
                    RowBox[{"9180", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                    ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"469", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "-", 
                    RowBox[{"2394", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
                    RowBox[{"2529", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                    ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2529", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "-", 
                    RowBox[{"9180", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
                    RowBox[{"7768", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["zbar", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2739", " ", 
                 SuperscriptBox[
                  RowBox[{"HH", "[", 
                   RowBox[{"1", ",", "2"}], "]"}], "2"]}], "-", 
                RowBox[{"4", " ", 
                 RowBox[{"HH", "[", 
                  RowBox[{"1", ",", "2"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"962", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "-", 
                    RowBox[{"915", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}], 
                   "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "215"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}]}], "+", 
                    RowBox[{"481", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}]}], ")"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "7662"}], " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "+", 
                    RowBox[{"45230", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "-", 
                    RowBox[{"54705", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                    ")"}]}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"146", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "-", 
                    RowBox[{"1277", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
                    RowBox[{"1933", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                    ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"11598", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "2"]}], "-", 
                    RowBox[{"54705", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "+", 
                    RowBox[{"57055", " ", 
                    SuperscriptBox[
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "2"]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.683997748064622*^9, 3.6839977571748447`*^9}, {
   3.686664964312676*^9, 3.6866650302850018`*^9}, 3.686672475485484*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["Evaluate the integrand", "Section",
 CellChangeTimes->{{3.683113832719606*^9, 3.683113843529755*^9}, {
  3.6866651181151037`*^9, 3.686665121556478*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6844818751648617`*^9, 3.68448188207347*^9}, {
   3.684482741103434*^9, 3.684482754361014*^9}, 3.6844919425534477`*^9, {
   3.684504740416074*^9, 3.6845047406511297`*^9}, 3.684505073353313*^9, 
   3.68450678020712*^9}],

Cell[CellGroupData[{

Cell["General expansion of the block in Regge limit", "Subsection",
 CellChangeTimes->{{3.684255457704372*^9, 3.68425547403351*^9}, {
  3.68448166277737*^9, 3.6844816642118692`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Now", " ", "we", " ", "are", " ", "going", " ", "to", " ", "simplify", " ",
    "the", " ", "Regge", " ", "block", " ", "by", " ", "taking", " ", 
   "advantage", " ", "of", " ", "the", " ", "special", " ", "features", " ", 
   "of", " ", "the", " ", "structures", " ", "in", " ", "the", " ", "Regge", 
   " ", "limit"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6866653886855783`*^9, 3.686665409638432*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"hvars", " ", "=", " ", 
   RowBox[{"Variables", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"conformalBlock", "/.", 
       RowBox[{"z", "\[Rule]", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], "/.", 
      RowBox[{"zbar", "\[Rule]", 
       RowBox[{"Zeta", "[", "7", "]"}]}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ns", "\[Rule]", "13"}], ",", 
       RowBox[{"nf", "\[Rule]", "57"}], ",", 
       RowBox[{"nv", "\[Rule]", "113"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.686665304349965*^9, 3.686665306756557*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"conformalBlock2", " ", "=", " ", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"conformalBlock", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"z", "\[Rule]", 
          RowBox[{"\[Epsilon]", " ", "z"}]}], ",", " ", 
         RowBox[{"zbar", "\[Rule]", 
          RowBox[{"\[Epsilon]", " ", "zbar"}]}]}], "}"}]}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
    "S"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.686665279418841*^9, 3.686665285077201*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "We", " ", "write", " ", "each", " ", "structure", " ", "as", " ", "an", 
    " ", "expansion", " ", "in", " ", "the", " ", "Regge", " ", "limit"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"generalExp", " ", "=", " ", 
     RowBox[{"Table", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"hvars", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"hvars", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", "k", "]"}], 
           SuperscriptBox["\[Epsilon]", "k"]}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"k", ",", "0", ",", "1"}], "}"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Length", "[", "hvars", "]"}]}], "}"}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"We", "'"}], "ll", " ", "see", " ", "below", " ", "that", " ", 
      "our", " ", "kinematics", " ", "obey", " ", "some", " ", "special", " ",
       "relations"}], ";", " ", 
     RowBox[{"implement", " ", "these", " ", "here"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F1", " ", "=", " ", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[Epsilon]", " ", "conformalBlock2"}], "/.", "generalExp"}],
         "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"v", "[", 
             RowBox[{"1", ",", "2", ",", "4"}], "]"}], "[", "0", "]"}], 
           "\[Rule]", 
           RowBox[{
            RowBox[{"v", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}]}], ",",
           " ", 
          RowBox[{
           RowBox[{
            RowBox[{"v", "[", 
             RowBox[{"2", ",", "1", ",", "4"}], "]"}], "[", "0", "]"}], " ", 
           "\[Rule]", "  ", 
           RowBox[{
            RowBox[{"v", "[", 
             RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}]}]}], 
         "}"}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F2", " ", "=", " ", 
     RowBox[{"Simplify", "[", 
      RowBox[{"F1", ",", " ", 
       RowBox[{"TimeConstraint", "\[Rule]", ".1"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Regge", " ", "block", " ", "as", " ", "reported", " ", "in", " ", 
     "appendix", " ", "A"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"F3", " ", "=", " ", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Normal", "[", "F2", "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
     "Normal"}]}]}]}]], "Input",
 CellChangeTimes->{{3.683999423541217*^9, 3.6839995149664392`*^9}, {
   3.683999569880677*^9, 3.6839996187963953`*^9}, {3.6839999289070253`*^9, 
   3.683999980455085*^9}, 3.6840019511109743`*^9, {3.684481690678276*^9, 
   3.684481690859356*^9}, 3.6844817358456297`*^9, {3.684481794199585*^9, 
   3.684481795079467*^9}, {3.6866653276373463`*^9, 3.686665379839332*^9}, {
   3.686665414668591*^9, 3.6866654392268257`*^9}, {3.686668715111724*^9, 
   3.6866687167757263`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"3", " ", "z", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"z", "-", "zbar"}], ")"}], "9"]}]], 
   RowBox[{"2560", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "zbar", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "72"}], " ", "nv", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z", "-", "zbar"}], ")"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], " ", "z", " ", 
          SuperscriptBox["zbar", "3"], " ", 
          RowBox[{
           RowBox[{"HH", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"HH", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], " ", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["zbar", "4"], " ", 
          RowBox[{
           RowBox[{"HH", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"HH", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], " ", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}]}]}], 
           ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "3"], " ", "zbar", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", 
             SuperscriptBox[
              RowBox[{
               RowBox[{"HH", "[", 
                RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}], "2"]}], "+", 
            
            RowBox[{"4", " ", 
             RowBox[{
              RowBox[{"HH", "[", 
               RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}], " ", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], " ", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}]}], 
            "-", 
            RowBox[{"12", " ", 
             SuperscriptBox[
              RowBox[{
               RowBox[{"v", "[", 
                RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], 
              "2"], " ", 
             SuperscriptBox[
              RowBox[{
               RowBox[{"v", "[", 
                RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}], 
              "2"]}]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["z", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              RowBox[{"HH", "[", 
               RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}], "2"], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{
               RowBox[{"v", "[", 
                RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], 
              "2"], " ", 
             SuperscriptBox[
              RowBox[{
               RowBox[{"v", "[", 
                RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}], 
              "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["z", "2"], " ", 
          SuperscriptBox["zbar", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"13", " ", 
             SuperscriptBox[
              RowBox[{
               RowBox[{"HH", "[", 
                RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}], "2"]}], "-", 
            
            RowBox[{"10", " ", 
             RowBox[{
              RowBox[{"HH", "[", 
               RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}], " ", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], " ", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}]}], 
            "+", 
            RowBox[{"12", " ", 
             SuperscriptBox[
              RowBox[{
               RowBox[{"v", "[", 
                RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], 
              "2"], " ", 
             SuperscriptBox[
              RowBox[{
               RowBox[{"v", "[", 
                RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}], 
              "2"]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"9", " ", "nf", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z", "-", "zbar"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "48"}], " ", "z", " ", 
          SuperscriptBox["zbar", "5"], " ", 
          RowBox[{
           RowBox[{"HH", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"HH", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], " ", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["zbar", "6"], " ", 
          RowBox[{
           RowBox[{"HH", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"HH", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], " ", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}]}]}], 
           ")"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["z", "5"], " ", "zbar", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", " ", 
             SuperscriptBox[
              RowBox[{
               RowBox[{"HH", "[", 
                RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}], "2"]}], "+", 
            
            RowBox[{"23", " ", 
             RowBox[{
              RowBox[{"HH", "[", 
               RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}], " ", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], " ", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}]}], 
            "-", 
            RowBox[{"30", " ", 
             SuperscriptBox[
              RowBox[{
               RowBox[{"v", "[", 
                RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], 
              "2"], " ", 
             SuperscriptBox[
              RowBox[{
               RowBox[{"v", "[", 
                RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}], 
              "2"]}]}], ")"}]}], "-", 
         RowBox[{"20", " ", 
          SuperscriptBox["z", "3"], " ", 
          SuperscriptBox["zbar", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", " ", 
             SuperscriptBox[
              RowBox[{
               RowBox[{"HH", "[", 
                RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}], "2"]}], "-", 
            
            RowBox[{
             RowBox[{
              RowBox[{"HH", "[", 
               RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}], " ", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], " ", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}]}], 
            "-", 
            RowBox[{"6", " ", 
             SuperscriptBox[
              RowBox[{
               RowBox[{"v", "[", 
                RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], 
              "2"], " ", 
             SuperscriptBox[
              RowBox[{
               RowBox[{"v", "[", 
                RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}], 
              "2"]}]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["z", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              RowBox[{"HH", "[", 
               RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}], "2"], "+", 
            RowBox[{"10", " ", 
             RowBox[{
              RowBox[{"HH", "[", 
               RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}], " ", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], " ", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}]}], 
            "+", 
            RowBox[{"16", " ", 
             SuperscriptBox[
              RowBox[{
               RowBox[{"v", "[", 
                RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], 
              "2"], " ", 
             SuperscriptBox[
              RowBox[{
               RowBox[{"v", "[", 
                RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}], 
              "2"]}]}], ")"}]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["z", "4"], " ", 
          SuperscriptBox["zbar", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"15", " ", 
             SuperscriptBox[
              RowBox[{
               RowBox[{"HH", "[", 
                RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}], "2"]}], "+", 
            
            RowBox[{"14", " ", 
             RowBox[{
              RowBox[{"HH", "[", 
               RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}], " ", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], " ", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}]}], 
            "+", 
            RowBox[{"24", " ", 
             SuperscriptBox[
              RowBox[{
               RowBox[{"v", "[", 
                RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], 
              "2"], " ", 
             SuperscriptBox[
              RowBox[{
               RowBox[{"v", "[", 
                RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}], 
              "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["z", "2"], " ", 
          SuperscriptBox["zbar", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"115", " ", 
             SuperscriptBox[
              RowBox[{
               RowBox[{"HH", "[", 
                RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}], "2"]}], "-", 
            
            RowBox[{"82", " ", 
             RowBox[{
              RowBox[{"HH", "[", 
               RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}], " ", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], " ", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}]}], 
            "+", 
            RowBox[{"48", " ", 
             SuperscriptBox[
              RowBox[{
               RowBox[{"v", "[", 
                RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], 
              "2"], " ", 
             SuperscriptBox[
              RowBox[{
               RowBox[{"v", "[", 
                RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}], 
              "2"]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"ns", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "96"}], " ", "z", " ", 
          SuperscriptBox["zbar", "7"], " ", 
          RowBox[{
           RowBox[{"HH", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"HH", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], " ", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["zbar", "8"], " ", 
          RowBox[{
           RowBox[{"HH", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"HH", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], " ", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}]}]}], 
           ")"}]}], "-", 
         RowBox[{"32", " ", 
          SuperscriptBox["z", "5"], " ", 
          SuperscriptBox["zbar", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"13", " ", 
             SuperscriptBox[
              RowBox[{
               RowBox[{"HH", "[", 
                RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}], "2"]}], "+", 
            
            RowBox[{"11", " ", 
             RowBox[{
              RowBox[{"HH", "[", 
               RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}], " ", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], " ", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}]}], 
            "-", 
            RowBox[{"14", " ", 
             SuperscriptBox[
              RowBox[{
               RowBox[{"v", "[", 
                RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], 
              "2"], " ", 
             SuperscriptBox[
              RowBox[{
               RowBox[{"v", "[", 
                RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}], 
              "2"]}]}], ")"}]}], "-", 
         RowBox[{"24", " ", 
          SuperscriptBox["z", "3"], " ", 
          SuperscriptBox["zbar", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"25", " ", 
             SuperscriptBox[
              RowBox[{
               RowBox[{"HH", "[", 
                RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}], "2"]}], "-", 
            
            RowBox[{"10", " ", 
             RowBox[{
              RowBox[{"HH", "[", 
               RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}], " ", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], " ", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}]}], 
            "-", 
            RowBox[{"8", " ", 
             SuperscriptBox[
              RowBox[{
               RowBox[{"v", "[", 
                RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], 
              "2"], " ", 
             SuperscriptBox[
              RowBox[{
               RowBox[{"v", "[", 
                RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}], 
              "2"]}]}], ")"}]}], "-", 
         RowBox[{"24", " ", 
          SuperscriptBox["z", "7"], " ", "zbar", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              RowBox[{"HH", "[", 
               RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}], "2"], "+", 
            RowBox[{"14", " ", 
             RowBox[{
              RowBox[{"HH", "[", 
               RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}], " ", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], " ", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}]}], 
            "-", 
            RowBox[{"8", " ", 
             SuperscriptBox[
              RowBox[{
               RowBox[{"v", "[", 
                RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], 
              "2"], " ", 
             SuperscriptBox[
              RowBox[{
               RowBox[{"v", "[", 
                RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}], 
              "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["z", "2"], " ", 
          SuperscriptBox["zbar", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"325", " ", 
             SuperscriptBox[
              RowBox[{
               RowBox[{"HH", "[", 
                RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}], "2"]}], "-", 
            
            RowBox[{"268", " ", 
             RowBox[{
              RowBox[{"HH", "[", 
               RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}], " ", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], " ", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}]}], 
            "+", 
            RowBox[{"76", " ", 
             SuperscriptBox[
              RowBox[{
               RowBox[{"v", "[", 
                RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], 
              "2"], " ", 
             SuperscriptBox[
              RowBox[{
               RowBox[{"v", "[", 
                RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}], 
              "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["z", "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{
              RowBox[{"HH", "[", 
               RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}], "2"], "+", 
            RowBox[{"56", " ", 
             RowBox[{
              RowBox[{"HH", "[", 
               RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}], " ", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], " ", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}]}], 
            "+", 
            RowBox[{"76", " ", 
             SuperscriptBox[
              RowBox[{
               RowBox[{"v", "[", 
                RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], 
              "2"], " ", 
             SuperscriptBox[
              RowBox[{
               RowBox[{"v", "[", 
                RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}], 
              "2"]}]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["z", "4"], " ", 
          SuperscriptBox["zbar", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"217", " ", 
             SuperscriptBox[
              RowBox[{
               RowBox[{"HH", "[", 
                RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}], "2"]}], "+", 
            
            RowBox[{"12", " ", 
             RowBox[{
              RowBox[{"HH", "[", 
               RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}], " ", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], " ", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}]}], 
            "+", 
            RowBox[{"116", " ", 
             SuperscriptBox[
              RowBox[{
               RowBox[{"v", "[", 
                RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], 
              "2"], " ", 
             SuperscriptBox[
              RowBox[{
               RowBox[{"v", "[", 
                RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}], 
              "2"]}]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["z", "6"], " ", 
          SuperscriptBox["zbar", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"49", " ", 
             SuperscriptBox[
              RowBox[{
               RowBox[{"HH", "[", 
                RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}], "2"]}], "+", 
            
            RowBox[{"180", " ", 
             RowBox[{
              RowBox[{"HH", "[", 
               RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}], " ", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], " ", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}]}], 
            "+", 
            RowBox[{"116", " ", 
             SuperscriptBox[
              RowBox[{
               RowBox[{"v", "[", 
                RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], 
              "2"], " ", 
             SuperscriptBox[
              RowBox[{
               RowBox[{"v", "[", 
                RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}], 
              "2"]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"120", " ", "ns", " ", 
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["z", "2"]}], "+", 
         RowBox[{"8", " ", "z", " ", "zbar"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["zbar", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "1", "]"}], "-", 
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2", ",", "4"}], "]"}], "[", "1", "]"}]}], 
         ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "1", "]"}], "-", 
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"2", ",", "1", ",", "4"}], "]"}], "[", "1", "]"}]}], 
         ")"}], "2"]}], "+", 
      RowBox[{"144", " ", "nv", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z", "-", "zbar"}], ")"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", "z", " ", 
          SuperscriptBox["zbar", "2"], " ", 
          RowBox[{
           RowBox[{"HH", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["zbar", "3"], " ", 
          RowBox[{
           RowBox[{"HH", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["z", "3"], " ", 
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], " ", 
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}]}], "-", 
         
         RowBox[{"2", " ", 
          SuperscriptBox["z", "2"], " ", "zbar", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", 
             RowBox[{
              RowBox[{"HH", "[", 
               RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}]}], "-", 
            RowBox[{"6", " ", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], " ", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}]}]}], 
           ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "1", "]"}], " ", 
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}]}], "-", 
         
         RowBox[{
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2", ",", "4"}], "]"}], "[", "1", "]"}], " ", 
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}]}], "+", 
         
         RowBox[{
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "1", "]"}]}], 
            "+", 
            RowBox[{
             RowBox[{"v", "[", 
              RowBox[{"2", ",", "1", ",", "4"}], "]"}], "[", "1", "]"}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"12", " ", "ns", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9", " ", "z", " ", 
          SuperscriptBox["zbar", "6"], " ", 
          RowBox[{
           RowBox[{"HH", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["zbar", "7"], " ", 
          RowBox[{
           RowBox[{"HH", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["z", "2"], " ", 
          SuperscriptBox["zbar", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", 
             RowBox[{
              RowBox[{"HH", "[", 
               RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], " ", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"46", " ", 
          SuperscriptBox["z", "3"], " ", 
          SuperscriptBox["zbar", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"HH", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], " ", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["z", "7"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"HH", "[", 
              RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}], "+", 
            RowBox[{"3", " ", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], " ", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["z", "6"], " ", "zbar", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "38"}], " ", 
             RowBox[{
              RowBox[{"HH", "[", 
               RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}]}], "+", 
            RowBox[{"46", " ", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], " ", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["z", "4"], " ", 
          SuperscriptBox["zbar", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "59"}], " ", 
             RowBox[{
              RowBox[{"HH", "[", 
               RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}]}], "+", 
            RowBox[{"76", " ", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], " ", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["z", "5"], " ", 
          SuperscriptBox["zbar", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"67", " ", 
             RowBox[{
              RowBox[{"HH", "[", 
               RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}]}], "+", 
            RowBox[{"76", " ", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], " ", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}]}]}], 
           ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "1", "]"}], " ", 
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}]}], "-", 
         
         RowBox[{
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2", ",", "4"}], "]"}], "[", "1", "]"}], " ", 
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}]}], "+", 
         
         RowBox[{
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "1", "]"}]}], 
            "+", 
            RowBox[{
             RowBox[{"v", "[", 
              RowBox[{"2", ",", "1", ",", "4"}], "]"}], "[", "1", "]"}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"18", " ", "nf", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"z", "-", "zbar"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"28", " ", "z", " ", 
          SuperscriptBox["zbar", "4"], " ", 
          RowBox[{
           RowBox[{"HH", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["zbar", "5"], " ", 
          RowBox[{
           RowBox[{"HH", "[", 
            RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["z", "2"], " ", 
          SuperscriptBox["zbar", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "21"}], " ", 
             RowBox[{
              RowBox[{"HH", "[", 
               RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}]}], "+", 
            RowBox[{"20", " ", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], " ", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["z", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", " ", 
             RowBox[{
              RowBox[{"HH", "[", 
               RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}]}], "+", 
            RowBox[{"20", " ", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], " ", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["z", "4"], " ", "zbar", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "61"}], " ", 
             RowBox[{
              RowBox[{"HH", "[", 
               RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}]}], "+", 
            RowBox[{"120", " ", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], " ", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["z", "3"], " ", 
          SuperscriptBox["zbar", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"79", " ", 
             RowBox[{
              RowBox[{"HH", "[", 
               RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}]}], "+", 
            RowBox[{"120", " ", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], " ", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}]}]}], 
           ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "1", "]"}], " ", 
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}]}], "-", 
         
         RowBox[{
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2", ",", "4"}], "]"}], "[", "1", "]"}], " ", 
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}]}], "+", 
         
         RowBox[{
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "1", "]"}]}], 
            "+", 
            RowBox[{
             RowBox[{"v", "[", 
              RowBox[{"2", ",", "1", ",", "4"}], "]"}], "[", "1", "]"}]}], 
           ")"}]}]}], ")"}]}], "-", 
      RowBox[{"120", " ", 
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"z", "+", "zbar"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9", " ", "nf", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z", "-", "zbar"}], ")"}], "2"]}], "+", 
         RowBox[{"2", " ", "ns", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{"3", " ", "z", " ", "zbar"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["zbar", "2"]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"v", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "1", "]"}], "-", 
         RowBox[{
          RowBox[{"v", "[", 
           RowBox[{"1", ",", "2", ",", "4"}], "]"}], "[", "1", "]"}]}], ")"}],
        " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"v", "[", 
           RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "1", "]"}], "-", 
         RowBox[{
          RowBox[{"v", "[", 
           RowBox[{"2", ",", "1", ",", "4"}], "]"}], "[", "1", "]"}]}], ")"}],
        " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "1", "]"}], " ", 
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}]}], "-", 
         
         RowBox[{
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2", ",", "4"}], "]"}], "[", "1", "]"}], " ", 
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}]}], "+", 
         
         RowBox[{
          RowBox[{
           RowBox[{"v", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{
              RowBox[{"v", "[", 
               RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "1", "]"}]}], 
            "+", 
            RowBox[{
             RowBox[{"v", "[", 
              RowBox[{"2", ",", "1", ",", "4"}], "]"}], "[", "1", "]"}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9", " ", "nf", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z", "-", "zbar"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "z", " ", "zbar", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "1", "]"}], 
                 "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"v", "[", 
                   RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}], 
                 "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "4"}], "]"}], "[", "1", "]"}], 
                 "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"v", "[", 
                   RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}], 
                 "2"]}], "+", 
               RowBox[{
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "1", "]"}], 
                " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "8"}], " ", 
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], "[", "1", "]"}],
                    " ", 
                   SuperscriptBox[
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}],
                     "2"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    RowBox[{
                    RowBox[{"HH", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}]}], "-", 
                    RowBox[{"18", " ", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}],
                     " ", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", 
                    "]"}]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "1", "]"}],
                     "-", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "[", "1", 
                    "]"}]}], ")"}]}]}], ")"}]}], "-", 
               RowBox[{
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "4"}], "]"}], "[", "1", "]"}], 
                " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   RowBox[{
                    RowBox[{"HH", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}]}], "-", 
                  RowBox[{"18", " ", 
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}],
                    " ", 
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", 
                    "]"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "1", "]"}],
                   "-", 
                  RowBox[{
                   RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "[", "1", 
                   "]"}]}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], 
                 "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "1", "]"}],
                    "-", 
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "[", "1", 
                    "]"}]}], ")"}], "2"]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["z", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", 
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "1", "]"}], 
                 "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"v", "[", 
                   RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}], 
                 "2"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "4"}], "]"}], "[", "1", "]"}], 
                 "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"v", "[", 
                   RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}], 
                 "2"]}], "+", 
               RowBox[{
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "1", "]"}], 
                " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "12"}], " ", 
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], "[", "1", "]"}],
                    " ", 
                   SuperscriptBox[
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}],
                     "2"]}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    RowBox[{
                    RowBox[{"HH", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}]}], "+", 
                    RowBox[{"22", " ", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}],
                     " ", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", 
                    "]"}]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "1", "]"}],
                     "-", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "[", "1", 
                    "]"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "4"}], "]"}], "[", "1", "]"}], 
                " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   RowBox[{
                    RowBox[{"HH", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}]}], "+", 
                  RowBox[{"22", " ", 
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}],
                    " ", 
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", 
                    "]"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "1", "]"}],
                   "-", 
                  RowBox[{
                   RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "[", "1", 
                   "]"}]}], ")"}]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], 
                 "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "1", "]"}],
                    "-", 
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "[", "1", 
                    "]"}]}], ")"}], "2"]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["zbar", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", 
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "1", "]"}], 
                 "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"v", "[", 
                   RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}], 
                 "2"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "4"}], "]"}], "[", "1", "]"}], 
                 "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"v", "[", 
                   RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}], 
                 "2"]}], "+", 
               RowBox[{
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "1", "]"}], 
                " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "12"}], " ", 
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], "[", "1", "]"}],
                    " ", 
                   SuperscriptBox[
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}],
                     "2"]}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    RowBox[{
                    RowBox[{"HH", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}]}], "+", 
                    RowBox[{"22", " ", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}],
                     " ", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", 
                    "]"}]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "1", "]"}],
                     "-", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "[", "1", 
                    "]"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "4"}], "]"}], "[", "1", "]"}], 
                " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   RowBox[{
                    RowBox[{"HH", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}]}], "+", 
                  RowBox[{"22", " ", 
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}],
                    " ", 
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", 
                    "]"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "1", "]"}],
                   "-", 
                  RowBox[{
                   RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "[", "1", 
                   "]"}]}], ")"}]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], 
                 "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "1", "]"}],
                    "-", 
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "[", "1", 
                    "]"}]}], ")"}], "2"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", "ns", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["z", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "1", "]"}], 
                 "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"v", "[", 
                   RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}], 
                 "2"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "4"}], "]"}], "[", "1", "]"}], 
                 "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"v", "[", 
                   RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}], 
                 "2"]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "1", "]"}], 
                " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], "[", "1", "]"}],
                    " ", 
                   SuperscriptBox[
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}],
                     "2"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"HH", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}], "+", 
                    RowBox[{"7", " ", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}],
                     " ", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", 
                    "]"}]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "1", "]"}],
                     "-", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "[", "1", 
                    "]"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "4"}], "]"}], "[", "1", "]"}], 
                " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"HH", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}], "+", 
                  RowBox[{"7", " ", 
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}],
                    " ", 
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", 
                    "]"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "1", "]"}],
                   "-", 
                  RowBox[{
                   RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "[", "1", 
                   "]"}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], 
                 "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "1", "]"}],
                    "-", 
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "[", "1", 
                    "]"}]}], ")"}], "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["zbar", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "1", "]"}], 
                 "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"v", "[", 
                   RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}], 
                 "2"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "4"}], "]"}], "[", "1", "]"}], 
                 "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"v", "[", 
                   RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}], 
                 "2"]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "1", "]"}], 
                " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], "[", "1", "]"}],
                    " ", 
                   SuperscriptBox[
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}],
                     "2"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"HH", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}], "+", 
                    RowBox[{"7", " ", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}],
                     " ", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", 
                    "]"}]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "1", "]"}],
                     "-", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "[", "1", 
                    "]"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "4"}], "]"}], "[", "1", "]"}], 
                " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"HH", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}], "+", 
                  RowBox[{"7", " ", 
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}],
                    " ", 
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", 
                    "]"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "1", "]"}],
                   "-", 
                  RowBox[{
                   RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "[", "1", 
                   "]"}]}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], 
                 "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "1", "]"}],
                    "-", 
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "[", "1", 
                    "]"}]}], ")"}], "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["z", "3"], " ", "zbar", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "1", "]"}], 
                 "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"v", "[", 
                   RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}], 
                 "2"]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "4"}], "]"}], "[", "1", "]"}], 
                 "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"v", "[", 
                   RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}], 
                 "2"]}], "+", 
               RowBox[{
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "1", "]"}], 
                " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "16"}], " ", 
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], "[", "1", "]"}],
                    " ", 
                   SuperscriptBox[
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}],
                     "2"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"13", " ", 
                    RowBox[{
                    RowBox[{"HH", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}]}], "-", 
                    RowBox[{"34", " ", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}],
                     " ", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", 
                    "]"}]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "1", "]"}],
                     "-", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "[", "1", 
                    "]"}]}], ")"}]}]}], ")"}]}], "-", 
               RowBox[{
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "4"}], "]"}], "[", "1", "]"}], 
                " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"13", " ", 
                   RowBox[{
                    RowBox[{"HH", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}]}], "-", 
                  RowBox[{"34", " ", 
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}],
                    " ", 
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", 
                    "]"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "1", "]"}],
                   "-", 
                  RowBox[{
                   RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "[", "1", 
                   "]"}]}], ")"}]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], 
                 "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "1", "]"}],
                    "-", 
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "[", "1", 
                    "]"}]}], ")"}], "2"]}]}], ")"}]}], "+", 
            RowBox[{"z", " ", 
             SuperscriptBox["zbar", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "1", "]"}], 
                 "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"v", "[", 
                   RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}], 
                 "2"]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "4"}], "]"}], "[", "1", "]"}], 
                 "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"v", "[", 
                   RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}], 
                 "2"]}], "+", 
               RowBox[{
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "1", "]"}], 
                " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "16"}], " ", 
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], "[", "1", "]"}],
                    " ", 
                   SuperscriptBox[
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}],
                     "2"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"13", " ", 
                    RowBox[{
                    RowBox[{"HH", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}]}], "-", 
                    RowBox[{"34", " ", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}],
                     " ", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", 
                    "]"}]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "1", "]"}],
                     "-", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "[", "1", 
                    "]"}]}], ")"}]}]}], ")"}]}], "-", 
               RowBox[{
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "4"}], "]"}], "[", "1", "]"}], 
                " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"13", " ", 
                   RowBox[{
                    RowBox[{"HH", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}]}], "-", 
                  RowBox[{"34", " ", 
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}],
                    " ", 
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", 
                    "]"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "1", "]"}],
                   "-", 
                  RowBox[{
                   RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "[", "1", 
                   "]"}]}], ")"}]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], 
                 "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "1", "]"}],
                    "-", 
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "[", "1", 
                    "]"}]}], ")"}], "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["z", "2"], " ", 
             SuperscriptBox["zbar", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"13", " ", 
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "1", "]"}], 
                 "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"v", "[", 
                   RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}], 
                 "2"]}], "+", 
               RowBox[{"13", " ", 
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "4"}], "]"}], "[", "1", "]"}], 
                 "2"], " ", 
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"v", "[", 
                   RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}], 
                 "2"]}], "+", 
               RowBox[{
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "1", "]"}], 
                " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "26"}], " ", 
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "4"}], "]"}], "[", "1", "]"}],
                    " ", 
                   SuperscriptBox[
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}],
                     "2"]}], "-", 
                  RowBox[{"22", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"HH", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}],
                     " ", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", 
                    "]"}]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "1", "]"}],
                     "-", 
                    RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "[", "1", 
                    "]"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"22", " ", 
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "4"}], "]"}], "[", "1", "]"}], 
                " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"HH", "[", 
                    RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}],
                    " ", 
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", 
                    "]"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "1", "]"}],
                   "-", 
                  RowBox[{
                   RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "[", "1", 
                   "]"}]}], ")"}]}], "+", 
               RowBox[{"13", " ", 
                SuperscriptBox[
                 RowBox[{
                  RowBox[{"v", "[", 
                   RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], 
                 "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "1", "]"}],
                    "-", 
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "[", "1", 
                    "]"}]}], ")"}], "2"]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"72", " ", "nv", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z", "-", "zbar"}], ")"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"HH", "[", 
               RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"v", "[", 
                 RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "1", "]"}], 
               "-", 
               RowBox[{
                RowBox[{"v", "[", 
                 RowBox[{"1", ",", "2", ",", "4"}], "]"}], "[", "1", "]"}]}], 
              ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"v", "[", 
                 RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "1", "]"}], 
               "-", 
               RowBox[{
                RowBox[{"v", "[", 
                 RowBox[{"2", ",", "1", ",", "4"}], "]"}], "[", "1", "]"}]}], 
              ")"}]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "1", "]"}], 
                " ", 
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}]}],
                "-", 
               RowBox[{
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "4"}], "]"}], "[", "1", "]"}], 
                " ", 
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}]}],
                "+", 
               RowBox[{
                RowBox[{
                 RowBox[{"v", "[", 
                  RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], 
                " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{
                    RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "1", 
                    "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"v", "[", 
                    RowBox[{"2", ",", "1", ",", "4"}], "]"}], "[", "1", 
                   "]"}]}], ")"}]}]}], ")"}], "2"]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{{3.686665367074271*^9, 3.6866653768080606`*^9}, 
   3.6866654073992167`*^9, 3.686665461849551*^9, 3.686665530311502*^9, 
   3.6866679686046667`*^9, 3.68666849318647*^9, 3.686668753519388*^9, 
   3.686669387083973*^9, 3.686672205278097*^9, 3.6866723003502083`*^9, 
   3.686672538248706*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Kinematics and cross ratios", "Subsection",
 CellChangeTimes->{{3.685115457856205*^9, 3.6851154665547857`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"plugn", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ns", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], ",", 
       RowBox[{"nf", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], ",", " ", 
       RowBox[{"nv", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1"}], "}"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "These", " ", "are", " ", "the", " ", "insertion", " ", "points"}], ",", 
     " ", 
     RowBox[{
     "with", " ", "time", " ", "coordinates", " ", "in", " ", "Euclidean", 
      " ", 
      RowBox[{"notation", ":", " ", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["t", "E"], ",", " ", "y", ",", " ", 
         SubscriptBox["x", "1"], ",", " ", 
         SubscriptBox["x", "2"]}], "}"}]}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"points", " ", "=", " ", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"B", " ", "-", "\[Tau]"}], ",", 
           RowBox[{"-", " ", "\[Delta]"}], ",", " ", "y1", ",", " ", "y2"}], 
          "}"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"B", ",", "\[Delta]", ",", " ", "0", ",", "0"}], "}"}]}], 
        ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"I", "/", "2"}], 
            RowBox[{"(", 
             RowBox[{"u", "+", "v"}], ")"}]}], ",", " ", 
           RowBox[{
            RowBox[{"1", "/", "2"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "u"}], "+", "v"}], ")"}]}], ",", "0", ",", "0"}], 
          "}"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "I"}], "/", "2"}], 
            RowBox[{"(", 
             RowBox[{"u", "+", "v"}], ")"}]}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "/", "2"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "u"}], "+", "v"}], ")"}]}], ",", "0", ",", "0"}], 
          "}"}]}]}], "\[IndentingNewLine]", "}"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Delta]", "\[Rule]", "1"}], ",", " ", 
        RowBox[{"u", "\[Rule]", 
         RowBox[{"1", "/", "\[Sigma]"}]}], ",", " ", 
        RowBox[{"v", "\[Rule]", 
         RowBox[{
          RowBox[{"-", "\[Sigma]"}], " ", 
          RowBox[{"B", "^", "2"}], " ", "\[Rho]"}]}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Compute", " ", "the", " ", "cross", " ", "ratios"}], " ", "*)"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"UV", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"phys", "@", 
        RowBox[{"{", 
         RowBox[{"cU", ",", "cV"}], "}"}]}], "//.", "points"}], "//", 
      "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"UV", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"UV", "/.", 
          RowBox[{"{", 
           RowBox[{"\[Sigma]", "\[Rule]", 
            RowBox[{"\[Sigma]", " ", "\[Epsilon]"}]}], "}"}]}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
       "S"}], "//", "Normal"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"UV", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"UV", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "/.", 
       RowBox[{
        RowBox[{"\[Epsilon]", "^", "2"}], "\[Rule]", "0"}]}], "//", "S"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eqs", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"UV", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "/", 
         RowBox[{"\[Epsilon]", "^", "2"}]}], "\[Equal]", " ", 
        RowBox[{"Z", " ", "Zbar"}]}], ",", 
       RowBox[{
        RowBox[{"UV", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", 
        RowBox[{"1", "-", 
         RowBox[{"\[Epsilon]", " ", "Z"}], "-", 
         RowBox[{"\[Epsilon]", " ", "Zbar"}]}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"zv1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"{", " ", 
        RowBox[{"Z", ",", " ", "Zbar"}], "}"}], "/.", 
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{"eqs", ",", 
          RowBox[{"{", 
           RowBox[{"Z", ",", "Zbar"}], "}"}]}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "//", "S"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"zv2", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{"zv1", ",", " ", 
           RowBox[{"{", 
            RowBox[{"B", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"y2", "^", "2"}], "\[Rule]", 
           RowBox[{
            RowBox[{"r", "^", "2"}], "-", 
            RowBox[{"y1", "^", "2"}]}]}], "}"}]}], "//", "Normal"}], "//", 
       "PowerExpand"}], "//", "S"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"These", " ", "are", " ", "the", " ", "cross", " ", "ratios"}], 
      ";", " ", 
      RowBox[{
      "note", " ", "however", " ", "that", " ", "which", " ", "is", " ", "z", 
       " ", "and", " ", "which", " ", "is", " ", "zbar", " ", "depends", " ", 
       "on", " ", "choice", " ", "of", " ", "cuts"}]}], ",", " ", 
     RowBox[{
     "so", " ", "we", " ", "should", " ", "not", " ", "take", " ", "the", " ",
       "distinction", " ", "seriously", " ", "at", " ", "this", " ", 
      "stage"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"zvals", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"z", "\[Rule]", 
       RowBox[{"zv2", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", " ", 
      RowBox[{"zbar", "\[Rule]", 
       RowBox[{"zv2", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.683113850431851*^9, 3.6831139207460413`*^9}, {
   3.683114016365116*^9, 3.683114194229989*^9}, {3.683114358831636*^9, 
   3.683114455318342*^9}, {3.683114500306238*^9, 3.6831145005303164`*^9}, {
   3.6831147396708403`*^9, 3.683115060302157*^9}, 3.683115168282428*^9, {
   3.683998613321859*^9, 3.6839986162861567`*^9}, {3.684002127604508*^9, 
   3.6840021324977303`*^9}, {3.684003085558885*^9, 3.6840030861766043`*^9}, {
   3.684248202200226*^9, 3.6842482042540607`*^9}, 3.684248482566444*^9, {
   3.684258022521494*^9, 3.6842580236289387`*^9}, {3.684260387410007*^9, 
   3.6842603992010317`*^9}, {3.684481126708968*^9, 3.6844814734225616`*^9}, {
   3.684481509501973*^9, 3.68448158111801*^9}, {3.684481615673957*^9, 
   3.68448162421912*^9}, {3.684481885777849*^9, 3.684481907766439*^9}, {
   3.684482136894198*^9, 3.684482151732543*^9}, {3.684490706611208*^9, 
   3.684490709140593*^9}, {3.684506782009795*^9, 3.684506782313789*^9}, {
   3.6848432923548107`*^9, 3.68484329348295*^9}, {3.6848479399764442`*^9, 
   3.684847940082814*^9}, {3.6848606382916107`*^9, 3.684860700653698*^9}, {
   3.684860735600168*^9, 3.6848608512834253`*^9}, {3.6866651512615356`*^9, 
   3.686665264041326*^9}, {3.6866666896612043`*^9, 3.686666692715941*^9}, {
   3.686669165725835*^9, 3.686669183330791*^9}, {3.686669337908646*^9, 
   3.686669352813943*^9}, {3.686671599000732*^9, 3.686671606390552*^9}, {
   3.6866719042492237`*^9, 3.686671905226597*^9}, 3.686672454480839*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"z", "\[Rule]", 
    RowBox[{"\[Sigma]", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"2", " ", "\[Rho]"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "\[Tau]"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", "\[Rho]", " ", "\[Tau]"}], "-", 
       SqrtBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "\[Rho]", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            SuperscriptBox["r", "2"], "+", 
            SuperscriptBox["\[Tau]", "2"]}], ")"}]}], "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
            RowBox[{"\[Rho]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
              ")"}]}]}], ")"}], "2"]}]]}], ")"}]}]}], ",", 
   RowBox[{"zbar", "\[Rule]", 
    RowBox[{"\[Sigma]", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"2", " ", "\[Rho]"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "\[Tau]"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", "\[Rho]", " ", "\[Tau]"}], "+", 
       SqrtBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "\[Rho]", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            SuperscriptBox["r", "2"], "+", 
            SuperscriptBox["\[Tau]", "2"]}], ")"}]}], "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
            RowBox[{"\[Rho]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
              ")"}]}]}], ")"}], "2"]}]]}], ")"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.684860785515546*^9, {3.684860830759428*^9, 3.684860851744318*^9}, 
   3.684860974379457*^9, 3.684874337747713*^9, 3.684912476597054*^9, 
   3.685106521520402*^9, 3.685106559706171*^9, 3.685115454413394*^9, 
   3.6851158752511597`*^9, 3.685201731076539*^9, 3.686665294979298*^9, 
   3.6866655093564568`*^9, 3.686667963805554*^9, 3.686668488209442*^9, 
   3.6866687305281487`*^9, {3.686669172883686*^9, 3.686669184621892*^9}, 
   3.686669353507907*^9, 3.686671607774238*^9, 3.6866722064188232`*^9, 
   3.686672301463504*^9, 3.6866725393848677`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Wavepacket", " ", "centers"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"zvals", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "\[Rule]", "0"}], ",", " ", 
      RowBox[{"r", "\[Rule]", "0"}]}], "}"}]}], "//", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{"#", ",", " ", 
      RowBox[{"1", ">", "\[Rho]", ">", "0"}]}], "]"}], "&"}]}]}]], "Input",
 CellChangeTimes->{{3.6866691193674097`*^9, 3.6866691389010153`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"z", "\[Rule]", 
    RowBox[{"4", " ", "\[Rho]", " ", "\[Sigma]"}]}], ",", 
   RowBox[{"zbar", "\[Rule]", 
    RowBox[{"4", " ", "\[Sigma]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6866691274573183`*^9, 3.686669139134512*^9}, {
   3.686669173311195*^9, 3.6866691881067543`*^9}, 3.6866693561231213`*^9, 
   3.686671609898006*^9, 3.6866722065064898`*^9, 3.686672301581986*^9, 
   3.686672539487228*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Evaluate tensor structures", "Subsection",
 CellChangeTimes->{{3.684507893049655*^9, 3.684507903272119*^9}, 
   3.684863311368465*^9, {3.685106610672831*^9, 3.685106632744976*^9}, {
   3.686665453278696*^9, 3.686665455455266*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Polarization", " ", "vectors"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"pols", " ", "=", " ", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"z", "[", "1", "]"}], "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"I", ",", "1", ",", 
          RowBox[{"\[Lambda]", " ", "I"}], ",", 
          RowBox[{"\[Lambda]", " ", "1"}]}], "}"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"z", "[", "2", "]"}], "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "I"}], ",", 
          RowBox[{"-", "1"}], ",", 
          RowBox[{
           RowBox[{"-", "\[Lambda]"}], " ", "I"}], ",", 
          RowBox[{"\[Lambda]", " ", "1"}]}], "}"}]}]}], "\[IndentingNewLine]",
       "}"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hvar3", " ", "=", " ", 
     RowBox[{"Table", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"hvars", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"phys", "[", 
               RowBox[{"hvars", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}], "//.", "points"}], "//.",
              "pols"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"\[Sigma]", "\[Rule]", 
               RowBox[{"\[Sigma]", " ", "\[Epsilon]"}]}], ",", " ", 
              RowBox[{"z", "\[Rule]", 
               RowBox[{"\[Epsilon]", " ", "z"}]}], ",", " ", 
              RowBox[{"zbar", "\[Rule]", 
               RowBox[{"\[Epsilon]", " ", "zbar"}]}]}], "}"}]}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"\[Epsilon]", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "//",
         "S"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Length", "[", "hvars", "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "These", " ", "are", " ", "the", " ", "special", " ", "relations", " ", 
     "claimed", " ", "above"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", 
         RowBox[{"1", ",", "2", ",", "3"}], "]"}], " ", "-", " ", 
        RowBox[{"v", "[", 
         RowBox[{"1", ",", "2", ",", "4"}], "]"}]}], "/.", "hvar3"}], ")"}], 
     "+", 
     RowBox[{"O", "[", "\[Epsilon]", "]"}]}], "//", "S"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"v", "[", 
         RowBox[{"2", ",", "1", ",", "3"}], "]"}], " ", "-", " ", 
        RowBox[{"v", "[", 
         RowBox[{"2", ",", "1", ",", "4"}], "]"}]}], "/.", "hvar3"}], ")"}], 
     "+", 
     RowBox[{"O", "[", "\[Epsilon]", "]"}]}], "//", "S"}]}]}]], "Input",
 CellChangeTimes->{{3.684507935200307*^9, 3.684507945084559*^9}, {
  3.684507982153822*^9, 3.684507982310813*^9}, {3.684861030245605*^9, 
  3.684861050394496*^9}, {3.684861141791462*^9, 3.684861144761075*^9}, {
  3.686665135846252*^9, 3.6866651435408688`*^9}, {3.686665462525326*^9, 
  3.686665467464625*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
  SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.684507983022002*^9, 3.684529665819803*^9, 
  3.68484308593463*^9, 3.684861053706894*^9, 3.684861145255393*^9, 
  3.684874372995222*^9, 3.684912518030395*^9, 3.685106653114925*^9, 
  3.685115571167285*^9, 3.6851159131832943`*^9, 3.6852017668597193`*^9, 
  3.6866655307053537`*^9, 3.686667969010023*^9, 3.6866684936126003`*^9, 
  3.686668754011693*^9, 3.6866693999374037`*^9, 3.686671628733162*^9, 
  3.686672206895872*^9, 3.686672301972925*^9, 3.6866725399133577`*^9}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "\[Epsilon]", "]"}], "1"],
  SeriesData[$CellContext`\[Epsilon], 0, {}, 1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.684507983022002*^9, 3.684529665819803*^9, 
  3.68484308593463*^9, 3.684861053706894*^9, 3.684861145255393*^9, 
  3.684874372995222*^9, 3.684912518030395*^9, 3.685106653114925*^9, 
  3.685115571167285*^9, 3.6851159131832943`*^9, 3.6852017668597193`*^9, 
  3.6866655307053537`*^9, 3.686667969010023*^9, 3.6866684936126003`*^9, 
  3.686668754011693*^9, 3.6866693999374037`*^9, 3.686671628733162*^9, 
  3.686672206895872*^9, 3.686672301972925*^9, 3.6866725399543858`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"REGGE", " ", "EXPANSION"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"hvarParts", " ", "=", " ", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Table", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"hvars", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", "k", "]"}], "->", " ", 
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"hvars", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "/.", "hvar3"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"\[Epsilon]", ",", "0", ",", "k"}], "}"}]}], "]"}]}], "//",
           "S"}], "//", "Normal"}], ",", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "hvars", "]"}]}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
      "Flatten"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Large", " ", "B"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hvarParts", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"hvarParts", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"left_", "[", "i_", "]"}], "\[Rule]", "right_"}], ")"}], 
           "\[RuleDelayed]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"left", "[", "i", "]"}], "\[Rule]", 
             RowBox[{"(", 
              RowBox[{"Series", "[", 
               RowBox[{"right", ",", " ", 
                RowBox[{"{", 
                 RowBox[{"B", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}], 
              ")"}]}], ")"}]}], "}"}]}], "/.", 
        RowBox[{
         RowBox[{"y2", "^", "2"}], "\[Rule]", 
         RowBox[{
          RowBox[{"r", "^", "2"}], "-", 
          RowBox[{"y1", "^", "2"}]}]}]}], "//", "FullSimplify"}], "//", 
      "Normal"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"hvarParts", "//", "MF"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.684508020279636*^9, 3.684508050497007*^9}, {
   3.684508085869256*^9, 3.684508131431877*^9}, {3.684861131339507*^9, 
   3.684861152296667*^9}, {3.684861553323244*^9, 3.684861557473947*^9}, {
   3.68486162412043*^9, 3.684861625661427*^9}, 3.6848620166295156`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{
         RowBox[{"HH", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "[", "0", "]"}], "\[Rule]", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[ImaginaryI]"}], "+", 
           RowBox[{"2", " ", "y1", " ", "\[Lambda]"}], "-", "\[Tau]", "+", 
           RowBox[{
            SuperscriptBox["\[Lambda]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}]}]}],
           ")"}]}]}]},
      {
       RowBox[{
        RowBox[{
         RowBox[{"HH", "[", 
          RowBox[{"1", ",", "2"}], "]"}], "[", "1", "]"}], "\[Rule]", "0"}]},
      {
       RowBox[{
        RowBox[{
         RowBox[{"v", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "0", "]"}], 
        "\[Rule]", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", "y1", " ", "\[Lambda]"}], "+", 
         RowBox[{"y2", " ", "\[Lambda]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", "\[Tau]"}]}]}]},
      {
       RowBox[{
        RowBox[{
         RowBox[{"v", "[", 
          RowBox[{"1", ",", "2", ",", "3"}], "]"}], "[", "1", "]"}], 
        "\[Rule]", 
        RowBox[{"\[Sigma]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", "\[Rho]"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[ImaginaryI]", " ", "y1"}], "+", "y2"}], ")"}], " ", 
            "\[Lambda]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Rho]"}], ")"}]}], "-", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Tau]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"y1", "-", 
              RowBox[{"\[ImaginaryI]", " ", "y2"}]}], ")"}], " ", "\[Lambda]",
             " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], " ", "\[Tau]"}], 
           "+", 
           SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}]},
      {
       RowBox[{
        RowBox[{
         RowBox[{"v", "[", 
          RowBox[{"1", ",", "2", ",", "4"}], "]"}], "[", "0", "]"}], 
        "\[Rule]", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", "y1", " ", "\[Lambda]"}], "+", 
         RowBox[{"y2", " ", "\[Lambda]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", "\[Tau]"}]}]}]},
      {
       RowBox[{
        RowBox[{
         RowBox[{"v", "[", 
          RowBox[{"1", ",", "2", ",", "4"}], "]"}], "[", "1", "]"}], 
        "\[Rule]", 
        RowBox[{
         RowBox[{"-", "\[Sigma]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", "\[Rho]"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[ImaginaryI]", " ", "y1"}], "+", "y2"}], ")"}], " ", 
            "\[Lambda]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Rho]"}], ")"}]}], "-", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Tau]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"y1", "-", 
              RowBox[{"\[ImaginaryI]", " ", "y2"}]}], ")"}], " ", "\[Lambda]",
             " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], " ", "\[Tau]"}], 
           "+", 
           SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}]},
      {
       RowBox[{
        RowBox[{
         RowBox[{"v", "[", 
          RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "0", "]"}], 
        "\[Rule]", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", "y1", " ", "\[Lambda]"}], "-", 
         RowBox[{"y2", " ", "\[Lambda]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", "\[Tau]"}]}]}]},
      {
       RowBox[{
        RowBox[{
         RowBox[{"v", "[", 
          RowBox[{"2", ",", "1", ",", "3"}], "]"}], "[", "1", "]"}], 
        "\[Rule]", 
        RowBox[{
         RowBox[{"-", "\[Sigma]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", "\[Rho]"}], "+", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"y1", "+", 
              RowBox[{"\[ImaginaryI]", " ", "y2"}]}], ")"}], " ", "\[Lambda]",
             " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Rho]"}], ")"}]}], "-", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Tau]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"y1", "+", 
              RowBox[{"\[ImaginaryI]", " ", "y2"}]}], ")"}], " ", "\[Lambda]",
             " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], " ", "\[Tau]"}], 
           "+", 
           SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}]},
      {
       RowBox[{
        RowBox[{
         RowBox[{"v", "[", 
          RowBox[{"2", ",", "1", ",", "4"}], "]"}], "[", "0", "]"}], 
        "\[Rule]", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"\[ImaginaryI]", " ", "y1", " ", "\[Lambda]"}], "-", 
         RowBox[{"y2", " ", "\[Lambda]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", "\[Tau]"}]}]}]},
      {
       RowBox[{
        RowBox[{
         RowBox[{"v", "[", 
          RowBox[{"2", ",", "1", ",", "4"}], "]"}], "[", "1", "]"}], 
        "\[Rule]", 
        RowBox[{"\[Sigma]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{
            SuperscriptBox["r", "2"], " ", "\[Rho]"}], "+", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"y1", "+", 
              RowBox[{"\[ImaginaryI]", " ", "y2"}]}], ")"}], " ", "\[Lambda]",
             " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Rho]"}], ")"}]}], "-", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Tau]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"y1", "+", 
              RowBox[{"\[ImaginaryI]", " ", "y2"}]}], ")"}], " ", "\[Lambda]",
             " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], " ", "\[Tau]"}], 
           "+", 
           SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.684529665982174*^9, 3.684861074753305*^9, {3.6848611316564283`*^9, 
   3.684861154324592*^9}, 3.684861558379407*^9, 3.684861629912263*^9, 
   3.684862017276383*^9, 3.684874373703095*^9, 3.684912518734601*^9, 
   3.6851066538885202`*^9, 3.685115571842988*^9, 3.685115913875736*^9, 
   3.685201767458407*^9, 3.686665531318941*^9, 3.686667969582963*^9, 
   3.686668494022249*^9, 3.686668754411106*^9, 3.686669400368978*^9, 
   3.6866716292080917`*^9, 3.6866722075790577`*^9, 3.68667230249511*^9, 
   3.686672540335497*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "This", " ", "is", " ", "the", " ", "prefactor", " ", "in", " ", "front", 
    " ", "of", " ", "the", " ", "conformal", " ", "needed", " ", "to", " ", 
    "make", " ", "the", " ", "full", " ", "partial", " ", "wave"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"prefactor", " ", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"phys", "@", " ", 
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"P", "[", 
           RowBox[{"1", ",", "2"}], "]"}], "6"]]}], "//.", "points"}], "/.", 
      RowBox[{
       RowBox[{"y2", "^", "2"}], "\[Rule]", 
       RowBox[{
        RowBox[{"r", "^", "2"}], "-", 
        RowBox[{"y1", "^", "2"}]}]}]}], "//", "S"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Plug", " ", "in", " ", "structures"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"G1", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"CoefficientList", "[", 
        RowBox[{
         RowBox[{"F3", "/.", "hvarParts"}], ",", " ", "\[Lambda]"}], "]"}], "/.",
        "plugn"}], "//", "S"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"G1", ",", " ", 
     RowBox[{
     "and", " ", "most", " ", "of", " ", "the", " ", "other", " ", "answers", 
      " ", "below"}], ",", " ", 
     RowBox[{
     "are", " ", "arranged", " ", "into", " ", "a", " ", "5", "x3", " ", 
      "array", " ", "where", " ", "the", " ", "row", " ", "is", " ", "the", 
      " ", "power", " ", "of", " ", "\[Lambda]", " ", "and", " ", "the", " ", 
      "column", " ", "is", " ", "the", " ", "contribution", " ", 
      "proportional", " ", "to", " ", 
      RowBox[{"(", 
       RowBox[{"ns", ",", "nf", ",", "nv"}], ")"}], " ", 
      RowBox[{"respectively", ".", " ", "This"}], " ", "speeds", " ", "up", 
      " ", "the", " ", 
      RowBox[{"simplifications", "."}]}]}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.686672244651251*^9, 3.686672245000003*^9}}],

Cell[BoxData[
 FractionBox["1", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"4", "+", 
     SuperscriptBox["r", "2"], "+", 
     SuperscriptBox["\[Tau]", "2"]}], ")"}], "6"]]], "Output",
 CellChangeTimes->{3.686672302615582*^9, 3.686672540376224*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Do the integrals", "Section",
 CellChangeTimes->{{3.686672214878229*^9, 3.6866722206418047`*^9}}],

Cell[CellGroupData[{

Cell["Angular integral", "Subsection",
 CellChangeTimes->{{3.684863319910254*^9, 3.684863330880252*^9}, {
  3.685117290379587*^9, 3.685117291682498*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"G2", " ", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"G1", "/.", 
       RowBox[{
        RowBox[{"y2", "^", "2"}], "\[Rule]", 
        RowBox[{
         RowBox[{"r", "^", "2"}], "-", 
         RowBox[{"y1", "^", "2"}]}]}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"y1", "\[Rule]", " ", 
         RowBox[{"r", " ", 
          RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], ",", 
        RowBox[{"y2", "\[Rule]", 
         RowBox[{"r", " ", 
          RowBox[{"Sin", "[", "\[Theta]", "]"}]}]}]}], "}"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"\[Theta]", ",", "0", ",", 
       RowBox[{"2", "\[Pi]"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.684862144432946*^9, 3.6848621984474154`*^9}, {
   3.68491267489664*^9, 3.684912680387391*^9}, 3.68667175051658*^9, 
   3.68667225533958*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"z", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"z", "-", "zbar"}], ")"}], "9"]}]], 
      RowBox[{"40960", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "zbar", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          SuperscriptBox["z", "8"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
            ")"}], "4"]}], "+", 
         RowBox[{
          SuperscriptBox["zbar", "7"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
            ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"zbar", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
              ")"}]}], "+", 
            RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["r", "2"], " ", "\[Rho]"}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                  "\[Tau]"}], ")"}], "2"]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["z", "7"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
            ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "zbar", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
              ")"}]}], "+", 
            RowBox[{"5", " ", "\[ImaginaryI]", " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["r", "2"], " ", "\[Rho]"}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                  "\[Tau]"}], ")"}], "2"]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", "z", " ", 
          SuperscriptBox["zbar", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
            ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "zbar", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
              ")"}]}], "+", 
            RowBox[{"9", " ", "\[ImaginaryI]", " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["r", "2"], " ", "\[Rho]"}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                  "\[Tau]"}], ")"}], "2"]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["z", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
            ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", " ", 
             SuperscriptBox["zbar", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
               ")"}], "2"]}], "+", 
            RowBox[{"5", " ", "zbar", " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"\[ImaginaryI]", " ", "\[Tau]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["r", "2"], " ", "\[Rho]"}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                  "\[Tau]"}], ")"}], "2"]}], ")"}]}], "-", 
            RowBox[{"16", " ", 
             SuperscriptBox["\[Sigma]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["r", "2"], " ", "\[Rho]"}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                   "\[Tau]"}], ")"}], "2"]}], ")"}], "2"]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["z", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"20", " ", 
             SuperscriptBox["zbar", "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "-", 
                RowBox[{"\[ImaginaryI]", " ", "\[Tau]"}]}], ")"}], "3"]}], 
            "-", 
            RowBox[{"105", " ", 
             SuperscriptBox["zbar", "2"], " ", "\[Sigma]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
               ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["r", "2"], " ", "\[Rho]"}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                  "\[Tau]"}], ")"}], "2"]}], ")"}]}], "+", 
            RowBox[{"48", " ", "zbar", " ", 
             SuperscriptBox["\[Sigma]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"\[ImaginaryI]", " ", "\[Tau]"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["r", "2"], " ", "\[Rho]"}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                   "\[Tau]"}], ")"}], "2"]}], ")"}], "2"]}], "+", 
            RowBox[{"80", " ", 
             SuperscriptBox["\[Sigma]", "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["r", "2"], " ", "\[Rho]"}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                   "\[Tau]"}], ")"}], "2"]}], ")"}], "3"]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["z", "3"], " ", "zbar", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"18", " ", 
             SuperscriptBox["zbar", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
               ")"}], "4"]}], "+", 
            RowBox[{"69", " ", 
             SuperscriptBox["zbar", "3"], " ", "\[Sigma]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "-", 
                RowBox[{"\[ImaginaryI]", " ", "\[Tau]"}]}], ")"}], "3"], " ", 
             
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["r", "2"], " ", "\[Rho]"}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                  "\[Tau]"}], ")"}], "2"]}], ")"}]}], "+", 
            RowBox[{"48", " ", 
             SuperscriptBox["zbar", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
               ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["r", "2"], " ", "\[Rho]"}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                   "\[Tau]"}], ")"}], "2"]}], ")"}], "2"]}], "-", 
            RowBox[{"200", " ", "\[ImaginaryI]", " ", "zbar", " ", 
             SuperscriptBox["\[Sigma]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
              ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["r", "2"], " ", "\[Rho]"}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                   "\[Tau]"}], ")"}], "2"]}], ")"}], "3"]}], "-", 
            RowBox[{"160", " ", 
             SuperscriptBox["\[Sigma]", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["r", "2"], " ", "\[Rho]"}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                   "\[Tau]"}], ")"}], "2"]}], ")"}], "4"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"63", " ", 
             SuperscriptBox["zbar", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
               ")"}], "4"]}], "+", 
            RowBox[{"42", " ", 
             SuperscriptBox["zbar", "3"], " ", "\[Sigma]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "-", 
                RowBox[{"\[ImaginaryI]", " ", "\[Tau]"}]}], ")"}], "3"], " ", 
             
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["r", "2"], " ", "\[Rho]"}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                  "\[Tau]"}], ")"}], "2"]}], ")"}]}], "-", 
            RowBox[{"456", " ", 
             SuperscriptBox["zbar", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
               ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["r", "2"], " ", "\[Rho]"}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                   "\[Tau]"}], ")"}], "2"]}], ")"}], "2"]}], "+", 
            RowBox[{"400", " ", "zbar", " ", 
             SuperscriptBox["\[Sigma]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"\[ImaginaryI]", " ", "\[Tau]"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["r", "2"], " ", "\[Rho]"}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                   "\[Tau]"}], ")"}], "2"]}], ")"}], "3"]}], "+", 
            RowBox[{"120", " ", 
             SuperscriptBox["\[Sigma]", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["r", "2"], " ", "\[Rho]"}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                   "\[Tau]"}], ")"}], "2"]}], ")"}], "4"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["z", "2"], " ", 
          SuperscriptBox["zbar", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"35", " ", 
             SuperscriptBox["zbar", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
               ")"}], "4"]}], "+", 
            RowBox[{"84", " ", 
             SuperscriptBox["zbar", "3"], " ", "\[Sigma]", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "-", 
                RowBox[{"\[ImaginaryI]", " ", "\[Tau]"}]}], ")"}], "3"], " ", 
             
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["r", "2"], " ", "\[Rho]"}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                  "\[Tau]"}], ")"}], "2"]}], ")"}]}], "-", 
            RowBox[{"192", " ", 
             SuperscriptBox["zbar", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
               ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["r", "2"], " ", "\[Rho]"}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                   "\[Tau]"}], ")"}], "2"]}], ")"}], "2"]}], "+", 
            RowBox[{"320", " ", "zbar", " ", 
             SuperscriptBox["\[Sigma]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"\[ImaginaryI]", " ", "\[Tau]"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["r", "2"], " ", "\[Rho]"}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                   "\[Tau]"}], ")"}], "2"]}], ")"}], "3"]}], "+", 
            RowBox[{"240", " ", 
             SuperscriptBox["\[Sigma]", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["r", "2"], " ", "\[Rho]"}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                   "\[Tau]"}], ")"}], "2"]}], ")"}], "4"]}]}], ")"}]}]}], 
        ")"}]}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"z", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"z", "-", "zbar"}], ")"}], "7"]}]], 
       RowBox[{"122880", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "zbar", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}],
         " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "15"}], " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["z", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "3"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"11", " ", "zbar", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"\[ImaginaryI]", " ", "\[Tau]"}]}], ")"}]}], "-", 
             RowBox[{"51", " ", "\[Sigma]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["r", "2"], " ", "\[Rho]"}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                   "\[Tau]"}], ")"}], "2"]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", "z", " ", 
           SuperscriptBox["zbar", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"zbar", " ", 
              RowBox[{"(", 
               RowBox[{"6", "+", 
                RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Tau]"}]}], ")"}]}],
              "-", 
             RowBox[{"14", " ", "\[Sigma]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["r", "2"], " ", "\[Rho]"}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                   "\[Tau]"}], ")"}], "2"]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["zbar", "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"zbar", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "-", 
                RowBox[{"\[ImaginaryI]", " ", "\[Tau]"}]}], ")"}]}], "+", 
             RowBox[{"4", " ", "\[Sigma]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["r", "2"], " ", "\[Rho]"}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                   "\[Tau]"}], ")"}], "2"]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"\[ImaginaryI]", " ", "\[Tau]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "42"}], " ", 
              SuperscriptBox["zbar", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}],
                 ")"}], "2"]}], "-", 
             RowBox[{"\[ImaginaryI]", " ", "zbar", " ", "\[Sigma]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
               ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["r", "2"], " ", "\[Rho]"}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                   "\[Tau]"}], ")"}], "2"]}], ")"}]}], "+", 
             RowBox[{"132", " ", 
              SuperscriptBox["\[Sigma]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["r", "2"], " ", "\[Rho]"}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                    "\[Tau]"}], ")"}], "2"]}], ")"}], "2"]}]}], ")"}]}], "+", 
          
          RowBox[{"2", " ", 
           SuperscriptBox["z", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"25", " ", 
              SuperscriptBox["zbar", "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "-", 
                 RowBox[{"\[ImaginaryI]", " ", "\[Tau]"}]}], ")"}], "3"]}], 
             "-", 
             RowBox[{"139", " ", 
              SuperscriptBox["zbar", "2"], " ", "\[Sigma]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}],
                 ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["r", "2"], " ", "\[Rho]"}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                   "\[Tau]"}], ")"}], "2"]}], ")"}]}], "+", 
             RowBox[{"96", " ", "zbar", " ", 
              SuperscriptBox["\[Sigma]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"\[ImaginaryI]", " ", "\[Tau]"}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["r", "2"], " ", "\[Rho]"}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                    "\[Tau]"}], ")"}], "2"]}], ")"}], "2"]}], "+", 
             RowBox[{"120", " ", 
              SuperscriptBox["\[Sigma]", "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["r", "2"], " ", "\[Rho]"}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                    "\[Tau]"}], ")"}], "2"]}], ")"}], "3"]}]}], ")"}]}], "+", 
          
          RowBox[{
           SuperscriptBox["z", "2"], " ", "zbar", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "43"}], " ", "\[ImaginaryI]", " ", 
              SuperscriptBox["zbar", "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}],
                 ")"}], "3"]}], "+", 
             RowBox[{"66", " ", 
              SuperscriptBox["zbar", "2"], " ", "\[Sigma]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}],
                 ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["r", "2"], " ", "\[Rho]"}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                   "\[Tau]"}], ")"}], "2"]}], ")"}]}], "+", 
             RowBox[{"264", " ", "zbar", " ", 
              SuperscriptBox["\[Sigma]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"\[ImaginaryI]", " ", "\[Tau]"}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["r", "2"], " ", "\[Rho]"}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                    "\[Tau]"}], ")"}], "2"]}], ")"}], "2"]}], "+", 
             RowBox[{"240", " ", 
              SuperscriptBox["\[Sigma]", "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["r", "2"], " ", "\[Rho]"}], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                    "\[Tau]"}], ")"}], "2"]}], ")"}], "3"]}]}], ")"}]}]}], 
         ")"}]}]}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"z", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"z", "-", "zbar"}], ")"}], "5"]}]], 
      RowBox[{"491520", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "zbar", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}],
         "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", 
          SuperscriptBox["z", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
            ")"}], "2"]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["z", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"\[ImaginaryI]", " ", "\[Tau]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"zbar", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "-", 
               RowBox[{"\[ImaginaryI]", " ", "\[Tau]"}]}], ")"}]}], "+", 
            RowBox[{"3", " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["r", "2"], " ", "\[Rho]"}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                  "\[Tau]"}], ")"}], "2"]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["zbar", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"\[ImaginaryI]", " ", "\[Tau]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"zbar", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "-", 
               RowBox[{"\[ImaginaryI]", " ", "\[Tau]"}]}], ")"}]}], "+", 
            RowBox[{"4", " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["r", "2"], " ", "\[Rho]"}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                  "\[Tau]"}], ")"}], "2"]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", "z", " ", 
          SuperscriptBox["zbar", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"\[ImaginaryI]", " ", "\[Tau]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"zbar", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "-", 
               RowBox[{"\[ImaginaryI]", " ", "\[Tau]"}]}], ")"}]}], "+", 
            RowBox[{"5", " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["r", "2"], " ", "\[Rho]"}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                  "\[Tau]"}], ")"}], "2"]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"11", " ", 
             SuperscriptBox["zbar", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
               ")"}], "2"]}], "+", 
            RowBox[{"16", " ", "zbar", " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"\[ImaginaryI]", " ", "\[Tau]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["r", "2"], " ", "\[Rho]"}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                  "\[Tau]"}], ")"}], "2"]}], ")"}]}], "-", 
            RowBox[{"24", " ", 
             SuperscriptBox["\[Sigma]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["r", "2"], " ", "\[Rho]"}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                   "\[Tau]"}], ")"}], "2"]}], ")"}], "2"]}]}], ")"}]}]}], 
        ")"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"z", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"z", "-", "zbar"}], ")"}], "9"]}]], 
      RowBox[{"20480", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "zbar", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[Pi]", " ", 
          SuperscriptBox["z", "8"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
            ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "27"}], " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"12", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["z", "7"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[Pi]", " ", "zbar", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"\[ImaginaryI]", " ", "\[Tau]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "5"}], " ", 
                SuperscriptBox["r", "2"]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", "\[Pi]", " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["r", "4"], " ", "\[Rho]"}], "-", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                   "\[Tau]"}], ")"}], "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                 ")"}]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                  "\[Tau]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", "\[ImaginaryI]"}], "-", 
                  RowBox[{"3", " ", "\[Tau]"}], "+", 
                  RowBox[{"2", " ", "\[Rho]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"8", " ", "\[Pi]", " ", 
          SuperscriptBox["z", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"240", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Sigma]", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["r", "2"], " ", "\[Rho]"}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                   "\[Tau]"}], ")"}], "2"]}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
                RowBox[{"\[Rho]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                  ")"}]}]}], ")"}], "2"]}], "-", 
            RowBox[{
             SuperscriptBox["zbar", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
               ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "71"}], " ", 
                SuperscriptBox["r", "2"]}], "+", 
               RowBox[{"55", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"400", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["r", "2"], " ", "zbar", " ", 
             SuperscriptBox["\[Sigma]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Rho]"}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], " ", 
                "\[Tau]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["r", "2"], " ", "\[Rho]"}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                  "\[Tau]"}], ")"}], "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                   "\[Tau]"}], ")"}], "2"]}], "+", 
               RowBox[{"\[Rho]", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "-", 
                  SuperscriptBox["r", "2"], "+", 
                  SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             SuperscriptBox["zbar", "3"], " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
              ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"17", " ", 
                SuperscriptBox["r", "4"], " ", "\[Rho]"}], "+", 
               RowBox[{"59", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                   "\[Tau]"}], ")"}], "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                 ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                  "\[Tau]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "25"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                    "\[Tau]"}], ")"}]}], "+", 
                  RowBox[{"101", " ", "\[Rho]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["zbar", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"44", " ", 
                SuperscriptBox["r", "6"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{"44", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                   "\[Tau]"}], ")"}], "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                 ")"}]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["r", "4"], " ", "\[Rho]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                  "\[Tau]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "92"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                    "\[Tau]"}], ")"}]}], "+", 
                  RowBox[{"81", " ", "\[Rho]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                   "\[Tau]"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"103", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                    "\[Tau]"}], ")"}], "2"]}], "+", 
                  RowBox[{"22", " ", 
                   SuperscriptBox["\[Rho]", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                    ")"}], "2"]}], "-", 
                  RowBox[{"136", " ", "\[Rho]", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", 
                    SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "-", 
         RowBox[{"8", " ", "\[Pi]", " ", 
          SuperscriptBox["z", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["zbar", "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
               ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "19"}], " ", 
                SuperscriptBox["r", "2"]}], "+", 
               RowBox[{"21", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"160", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Sigma]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Rho]"}], ")"}]}], "-", 
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], " ", 
                "\[Tau]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["r", "2"], " ", "\[Rho]"}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                  "\[Tau]"}], ")"}], "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                   "\[Tau]"}], ")"}], "2"]}], "+", 
               RowBox[{"\[Rho]", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "-", 
                  SuperscriptBox["r", "2"], "+", 
                  SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             SuperscriptBox["zbar", "2"], " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
              ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "143"}], " ", 
                SuperscriptBox["r", "4"], " ", "\[Rho]"}], "+", 
               RowBox[{"67", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                   "\[Tau]"}], ")"}], "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                 ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                  "\[Tau]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "353"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                    "\[Tau]"}], ")"}]}], "+", 
                  RowBox[{"277", " ", "\[Rho]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "zbar", " ", 
             SuperscriptBox["\[Sigma]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"34", " ", 
                SuperscriptBox["r", "6"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"26", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                   "\[Tau]"}], ")"}], "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                 ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["r", "4"], " ", "\[Rho]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                  "\[Tau]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "74"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                    "\[Tau]"}], ")"}]}], "+", 
                  RowBox[{"27", " ", "\[Rho]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                   "\[Tau]"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"61", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                    "\[Tau]"}], ")"}], "2"]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Rho]", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                    ")"}], "2"]}], "-", 
                  RowBox[{"22", " ", "\[Rho]", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", 
                    SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "-", 
         RowBox[{"8", " ", "\[Pi]", " ", 
          SuperscriptBox["z", "3"], " ", "zbar", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "640"}], " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Sigma]", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["r", "2"], " ", "\[Rho]"}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                   "\[Tau]"}], ")"}], "2"]}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
                RowBox[{"\[Rho]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                  ")"}]}]}], ")"}], "2"]}], "-", 
            RowBox[{"9", " ", 
             SuperscriptBox["zbar", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
               ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                SuperscriptBox["r", "2"]}], "+", 
               RowBox[{"5", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"400", " ", 
             SuperscriptBox["r", "2"], " ", "zbar", " ", 
             SuperscriptBox["\[Sigma]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Rho]"}], ")"}]}], "-", 
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], " ", 
                "\[Tau]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["r", "2"], " ", "\[Rho]"}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                  "\[Tau]"}], ")"}], "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                   "\[Tau]"}], ")"}], "2"]}], "+", 
               RowBox[{"\[Rho]", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "-", 
                  SuperscriptBox["r", "2"], "+", 
                  SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"46", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["zbar", "3"], " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
              ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["r", "4"], " ", "\[Rho]"}], "-", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                   "\[Tau]"}], ")"}], "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                 ")"}]}], "-", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                  "\[Tau]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "5"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                    "\[Tau]"}], ")"}]}], "+", 
                  RowBox[{"4", " ", "\[Rho]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["zbar", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"34", " ", 
                SuperscriptBox["r", "6"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "+", 
               RowBox[{"26", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                   "\[Tau]"}], ")"}], "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                 ")"}]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["r", "4"], " ", "\[Rho]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                  "\[Tau]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "74"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                    "\[Tau]"}], ")"}]}], "+", 
                  RowBox[{"27", " ", "\[Rho]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                   "\[Tau]"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"61", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                    "\[Tau]"}], ")"}], "2"]}], "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Rho]", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                    ")"}], "2"]}], "-", 
                  RowBox[{"22", " ", "\[Rho]", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", 
                    SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", 
          SuperscriptBox["zbar", "7"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[Pi]", " ", "zbar", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"\[ImaginaryI]", " ", "\[Tau]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["r", "2"], "-", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"8", " ", "\[Pi]", " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["r", "4"], " ", "\[Rho]"}], "-", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                   "\[Tau]"}], ")"}], "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                 ")"}]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                    "\[Tau]"}], ")"}], "2"]}], "+", 
                  RowBox[{"\[Rho]", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", 
                    SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", "\[ImaginaryI]", " ", "z", " ", 
          SuperscriptBox["zbar", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "\[Pi]", " ", "zbar", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"\[ImaginaryI]", " ", "\[Tau]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["r", "2"]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"18", " ", "\[Pi]", " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["r", "4"], " ", "\[Rho]"}], "-", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                   "\[Tau]"}], ")"}], "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                 ")"}]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                    "\[Tau]"}], ")"}], "2"]}], "+", 
                  RowBox[{"\[Rho]", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", 
                    SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", "\[Pi]", " ", 
          SuperscriptBox["z", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["zbar", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
               ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"121", " ", 
                SuperscriptBox["r", "2"]}], "-", 
               RowBox[{"47", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{
            "4", " ", "\[ImaginaryI]", " ", "zbar", " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
              ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["r", "4"], " ", "\[Rho]"}], "+", 
               RowBox[{"19", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                   "\[Tau]"}], ")"}], "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                 ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                  "\[Tau]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "11"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                    "\[Tau]"}], ")"}]}], "+", 
                  RowBox[{"34", " ", "\[Rho]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Sigma]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7", " ", 
                SuperscriptBox["r", "6"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                   "\[Tau]"}], ")"}], "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                 ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                   "\[Tau]"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"46", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                    "\[Tau]"}], ")"}], "2"]}], "+", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["\[Rho]", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                    ")"}], "2"]}], "-", 
                  RowBox[{"52", " ", "\[Rho]", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", 
                    SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}], "-", 
               
               RowBox[{"4", " ", 
                SuperscriptBox["r", "4"], " ", "\[Rho]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "11"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                    "\[Tau]"}], ")"}], "2"]}], "+", 
                  RowBox[{"8", " ", "\[Rho]", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", 
                    SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", "\[Pi]", " ", 
          SuperscriptBox["z", "2"], " ", 
          SuperscriptBox["zbar", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"480", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Sigma]", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["r", "2"], " ", "\[Rho]"}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                   "\[Tau]"}], ")"}], "2"]}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
                RowBox[{"\[Rho]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                  ")"}]}]}], ")"}], "2"]}], "-", 
            RowBox[{
             SuperscriptBox["zbar", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
               ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "27"}], " ", 
                SuperscriptBox["r", "2"]}], "+", 
               RowBox[{"43", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"320", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["r", "2"], " ", "zbar", " ", 
             SuperscriptBox["\[Sigma]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Rho]"}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], " ", 
                "\[Tau]"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["r", "2"], " ", "\[Rho]"}], "+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                  "\[Tau]"}], ")"}], "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                   "\[Tau]"}], ")"}], "2"]}], "+", 
               RowBox[{"\[Rho]", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "-", 
                  SuperscriptBox["r", "2"], "+", 
                  SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"12", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["zbar", "3"], " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
              ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["r", "4"], " ", "\[Rho]"}], "-", 
               RowBox[{"5", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                   "\[Tau]"}], ")"}], "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                 ")"}]}], "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                  "\[Tau]"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", "\[ImaginaryI]"}], "-", 
                  RowBox[{"3", " ", "\[Tau]"}], "+", 
                  RowBox[{"4", " ", "\[Rho]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["zbar", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7", " ", 
                SuperscriptBox["r", "6"], " ", 
                SuperscriptBox["\[Rho]", "2"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                   "\[Tau]"}], ")"}], "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                 ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                   "\[Tau]"}], ")"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"46", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                    "\[Tau]"}], ")"}], "2"]}], "+", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["\[Rho]", "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                    ")"}], "2"]}], "-", 
                  RowBox[{"52", " ", "\[Rho]", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", 
                    SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}], "-", 
               
               RowBox[{"4", " ", 
                SuperscriptBox["r", "4"], " ", "\[Rho]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "11"}], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                    "\[Tau]"}], ")"}], "2"]}], "+", 
                  RowBox[{"8", " ", "\[Rho]", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", 
                    SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"z", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"z", "-", "zbar"}], ")"}], "7"]}]], 
       RowBox[{
       "30720", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "zbar", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "\[Pi]", " ", 
           SuperscriptBox["z", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "33"}], " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{"7", " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
           SuperscriptBox["z", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
            ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"zbar", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"\[ImaginaryI]", " ", "\[Tau]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "37"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{"51", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", "\[Sigma]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"27", " ", 
                 SuperscriptBox["r", "4"], " ", "\[Rho]"}], "-", 
                RowBox[{"7", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                    "\[Tau]"}], ")"}], "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                  ")"}]}], "-", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                   "\[Tau]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "61"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                    "\[Tau]"}], ")"}]}], "+", 
                   RowBox[{"41", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", "\[Pi]", " ", 
           SuperscriptBox["z", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["zbar", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}],
                 ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "75"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{"37", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", "zbar", " ", "\[Sigma]", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"\[ImaginaryI]", " ", "\[Tau]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"59", " ", 
                 SuperscriptBox["r", "4"], " ", "\[Rho]"}], "+", 
                RowBox[{"61", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                    "\[Tau]"}], ")"}], "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                  ")"}]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                   "\[Tau]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"19", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                    "\[Tau]"}], ")"}]}], "+", 
                   RowBox[{"21", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["\[Sigma]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"22", " ", 
                 SuperscriptBox["r", "6"], " ", 
                 SuperscriptBox["\[Rho]", "2"]}], "-", 
                RowBox[{"10", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                    "\[Tau]"}], ")"}], "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                  ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["r", "4"], " ", "\[Rho]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                   "\[Tau]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "78"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                    "\[Tau]"}], ")"}]}], "+", 
                   RowBox[{"61", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                    ")"}]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["r", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                    "\[Tau]"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"83", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                    "\[Tau]"}], ")"}], "2"]}], "+", 
                   RowBox[{"16", " ", 
                    SuperscriptBox["\[Rho]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                    ")"}], "2"]}], "-", 
                   RowBox[{"98", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "\[Pi]", " ", 
           SuperscriptBox["z", "2"], " ", "zbar", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["zbar", "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}],
                 ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "155"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{"189", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"960", " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["\[Sigma]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Rho]"}], ")"}]}], "-", 
                RowBox[{"\[ImaginaryI]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], " ", 
                 "\[Tau]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["r", "2"], " ", "\[Rho]"}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                   "\[Tau]"}], ")"}], "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                    "\[Tau]"}], ")"}], "2"]}], "+", 
                RowBox[{"\[Rho]", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "-", 
                   SuperscriptBox["r", "2"], "+", 
                   SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["zbar", "2"], " ", "\[Sigma]", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"\[ImaginaryI]", " ", "\[Tau]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["r", "4"]}], " ", "\[Rho]"}], "+", 
                RowBox[{"21", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                    "\[Tau]"}], ")"}], "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                  ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                   "\[Tau]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "23"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                    "\[Tau]"}], ")"}]}], "+", 
                   RowBox[{"43", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"12", " ", "zbar", " ", 
              SuperscriptBox["\[Sigma]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"22", " ", 
                 SuperscriptBox["r", "6"], " ", 
                 SuperscriptBox["\[Rho]", "2"]}], "-", 
                RowBox[{"10", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                    "\[Tau]"}], ")"}], "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                  ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["r", "4"], " ", "\[Rho]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                   "\[Tau]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "78"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                    "\[Tau]"}], ")"}]}], "+", 
                   RowBox[{"61", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                    ")"}]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["r", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                    "\[Tau]"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"83", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                    "\[Tau]"}], ")"}], "2"]}], "+", 
                   RowBox[{"16", " ", 
                    SuperscriptBox["\[Rho]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                    ")"}], "2"]}], "-", 
                   RowBox[{"98", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", "\[Pi]", " ", 
           SuperscriptBox["z", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "5"}], " ", 
              SuperscriptBox["zbar", "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}],
                 ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "13"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{"27", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"480", " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox["\[Sigma]", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Rho]"}], ")"}]}], "-", 
                RowBox[{"\[ImaginaryI]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], " ", 
                 "\[Tau]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["r", "2"], " ", "\[Rho]"}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                   "\[Tau]"}], ")"}], "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                    "\[Tau]"}], ")"}], "2"]}], "+", 
                RowBox[{"\[Rho]", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "-", 
                   SuperscriptBox["r", "2"], "+", 
                   SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", 
              SuperscriptBox["zbar", "2"], " ", "\[Sigma]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
               ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "199"}], " ", 
                 SuperscriptBox["r", "4"], " ", "\[Rho]"}], "+", 
                RowBox[{"79", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                    "\[Tau]"}], ")"}], "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                  ")"}]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                   "\[Tau]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "159"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                    "\[Tau]"}], ")"}]}], "+", 
                   RowBox[{"119", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"24", " ", "zbar", " ", 
              SuperscriptBox["\[Sigma]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"9", " ", 
                 SuperscriptBox["r", "6"], " ", 
                 SuperscriptBox["\[Rho]", "2"]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                    "\[Tau]"}], ")"}], "5"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                  ")"}]}], "-", 
                RowBox[{
                 SuperscriptBox["r", "4"], " ", "\[Rho]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                   "\[Tau]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "42"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                    "\[Tau]"}], ")"}]}], "+", 
                   RowBox[{"19", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                    ")"}]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                    "\[Tau]"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"37", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                    "\[Tau]"}], ")"}], "2"]}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Rho]", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                    ")"}], "2"]}], "-", 
                   RowBox[{"22", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "-", 
          RowBox[{"4", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["zbar", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
            ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[Pi]", " ", "zbar", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"\[ImaginaryI]", " ", "\[Tau]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["r", "2"], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"8", " ", "\[Pi]", " ", "\[Sigma]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["r", "4"], " ", "\[Rho]"}], "-", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                    "\[Tau]"}], ")"}], "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                  ")"}]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                    "\[Tau]"}], ")"}], "2"]}], "+", 
                   RowBox[{"\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"8", " ", "\[ImaginaryI]", " ", "z", " ", 
           SuperscriptBox["zbar", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
            ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", "\[Pi]", " ", "zbar", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"\[ImaginaryI]", " ", "\[Tau]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"28", " ", "\[Pi]", " ", "\[Sigma]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["r", "4"], " ", "\[Rho]"}], "-", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                    "\[Tau]"}], ")"}], "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                  ")"}]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                    "\[Tau]"}], ")"}], "2"]}], "+", 
                   RowBox[{"\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"z", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"z", "-", "zbar"}], ")"}], "5"]}]], 
       RowBox[{"245760", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "zbar", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", "\[Pi]", " ", 
           SuperscriptBox["z", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"4", "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["r", "2"]}], "+", 
             SuperscriptBox["\[Tau]", "2"]}], ")"}]}], "+", 
          RowBox[{"8", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["z", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
            ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12", " ", "\[Pi]", " ", 
              SuperscriptBox["r", "2"], " ", "\[Sigma]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                    "\[Tau]"}], ")"}], "2"]}], "+", 
                RowBox[{"\[Rho]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", 
                   SuperscriptBox["r", "2"], "-", 
                   SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", "\[Pi]", " ", "zbar", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"\[ImaginaryI]", " ", "\[Tau]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["r", "2"], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"4", " ", "\[ImaginaryI]", " ", "z", " ", 
           SuperscriptBox["zbar", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
            ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[Pi]", " ", "zbar", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"\[ImaginaryI]", " ", "\[Tau]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["r", "2"], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"10", " ", "\[Pi]", " ", "\[Sigma]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["r", "4"], " ", "\[Rho]"}], "-", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                    "\[Tau]"}], ")"}], "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                  ")"}]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                    "\[Tau]"}], ")"}], "2"]}], "+", 
                   RowBox[{"\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["zbar", "3"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"\[ImaginaryI]", " ", "\[Tau]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
              "zbar", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
               ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"8", " ", "\[Pi]", " ", "\[Sigma]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["r", "4"]}], " ", "\[Rho]"}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                    "\[Tau]"}], ")"}], "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                  ")"}]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                    "\[Tau]"}], ")"}], "2"]}], "+", 
                   RowBox[{"\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "\[Pi]", " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["zbar", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}],
                 ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "23"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{"21", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"24", " ", 
              SuperscriptBox["\[Sigma]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["r", "2"], " ", "\[Rho]"}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                   "\[Tau]"}], ")"}], "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["r", "4"], " ", "\[Rho]"}], "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                    "\[Tau]"}], ")"}], "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                  ")"}]}], "-", 
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                   "\[Tau]"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "5"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                    "\[Tau]"}], ")"}]}], "+", 
                   RowBox[{"3", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"8", " ", "zbar", " ", "\[Sigma]", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"\[ImaginaryI]", " ", "\[Tau]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["r", "4"], " ", "\[Rho]"}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", 
                    "\[Tau]"}], ")"}], "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                  ")"}]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}
                    ], ")"}], "2"]}], "+", 
                   RowBox[{"3", " ", "\[Rho]", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"3", " ", "z", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"z", "-", "zbar"}], ")"}], "9"]}]], 
      RowBox[{"20480", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "zbar", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["z", "8"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"19", " ", 
             SuperscriptBox["r", "4"]}], "-", 
            RowBox[{"28", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               SuperscriptBox["\[Tau]", "2"]}], ")"}]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"4", "+", 
               SuperscriptBox["\[Tau]", "2"]}], ")"}], "2"]}], ")"}]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["zbar", "7"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            SuperscriptBox["\[Tau]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"zbar", " ", 
             RowBox[{"(", 
              RowBox[{"8", "+", 
               SuperscriptBox["r", "2"], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Tau]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["r", "2"], " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
               RowBox[{"\[Rho]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"24", " ", "z", " ", 
          SuperscriptBox["zbar", "6"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            SuperscriptBox["\[Tau]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "zbar", " ", 
             RowBox[{"(", 
              RowBox[{"8", "+", 
               SuperscriptBox["r", "2"], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Tau]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"9", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["r", "2"], " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
               RowBox[{"\[Rho]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["z", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "240"}], " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["r", "4"], " ", 
             SuperscriptBox["\[Sigma]", "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
                RowBox[{"\[Rho]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                  ")"}]}]}], ")"}], "3"]}], "+", 
            RowBox[{"3", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["zbar", "2"], " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
               RowBox[{"\[Rho]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                 ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"38", " ", 
                SuperscriptBox["r", "2"]}], "-", 
               RowBox[{"67", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["r", "2"], " ", "zbar", " ", 
             SuperscriptBox["\[Sigma]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
                RowBox[{"\[Rho]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                  ")"}]}]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"25", " ", 
                SuperscriptBox["r", "2"]}], "+", 
               RowBox[{"13", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["zbar", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7", " ", 
                SuperscriptBox["r", "4"]}], "+", 
               RowBox[{"11", " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  SuperscriptBox["\[Tau]", "2"]}], ")"}]}], "-", 
               RowBox[{"26", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   SuperscriptBox["\[Tau]", "2"]}], ")"}], "2"]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["z", "3"], " ", "zbar", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "200"}], " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["r", "4"], " ", "zbar", " ", 
             SuperscriptBox["\[Sigma]", "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
                RowBox[{"\[Rho]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                  ")"}]}]}], ")"}], "3"]}], "+", 
            RowBox[{"160", " ", 
             SuperscriptBox["r", "4"], " ", 
             SuperscriptBox["\[Sigma]", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
                RowBox[{"\[Rho]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                  ")"}]}]}], ")"}], "4"]}], "+", 
            RowBox[{"23", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["zbar", "3"], " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
               RowBox[{"\[Rho]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                 ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["r", "2"], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["zbar", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
                RowBox[{"\[Rho]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                  ")"}]}]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"25", " ", 
                SuperscriptBox["r", "2"]}], "+", 
               RowBox[{"13", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["zbar", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["r", "4"]}], "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  SuperscriptBox["\[Tau]", "2"]}], ")"}]}], "-", 
               RowBox[{"25", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   SuperscriptBox["\[Tau]", "2"]}], ")"}], "2"]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["z", "7"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["r", "2"], " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
               RowBox[{"\[Rho]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                 ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["r", "2"]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"zbar", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["r", "4"]}], "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  SuperscriptBox["\[Tau]", "2"]}], ")"}]}], "-", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  SuperscriptBox["\[Tau]", "2"]}], ")"}], "2"]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["z", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "64"}], " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["r", "2"]}], "-", 
               SuperscriptBox["\[Tau]", "2"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
                RowBox[{"\[Rho]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                  ")"}]}]}], ")"}], "2"]}], "+", 
            RowBox[{"8", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["r", "2"], " ", "zbar", " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
               RowBox[{"\[Rho]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                 ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"23", " ", 
                SuperscriptBox["r", "2"]}], "+", 
               RowBox[{"38", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["zbar", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"29", " ", 
                SuperscriptBox["r", "4"]}], "-", 
               RowBox[{"90", " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  SuperscriptBox["\[Tau]", "2"]}], ")"}]}], "+", 
               RowBox[{"49", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   SuperscriptBox["\[Tau]", "2"]}], ")"}], "2"]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["z", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "1600"}], " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["r", "4"], " ", "zbar", " ", 
             SuperscriptBox["\[Sigma]", "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
                RowBox[{"\[Rho]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                  ")"}]}]}], ")"}], "3"]}], "+", 
            RowBox[{"480", " ", 
             SuperscriptBox["r", "4"], " ", 
             SuperscriptBox["\[Sigma]", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
                RowBox[{"\[Rho]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                  ")"}]}]}], ")"}], "4"]}], "-", 
            RowBox[{"32", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["zbar", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
                RowBox[{"\[Rho]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                  ")"}]}]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"35", " ", 
                SuperscriptBox["r", "2"]}], "-", 
               RowBox[{"22", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"8", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["zbar", "3"], " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
               RowBox[{"\[Rho]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                 ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"38", " ", 
                SuperscriptBox["r", "2"]}], "+", 
               RowBox[{"59", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["zbar", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"29", " ", 
                SuperscriptBox["r", "4"]}], "-", 
               RowBox[{"6", " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  SuperscriptBox["\[Tau]", "2"]}], ")"}]}], "+", 
               RowBox[{"217", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   SuperscriptBox["\[Tau]", "2"]}], ")"}], "2"]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["z", "2"], " ", 
          SuperscriptBox["zbar", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "192"}], " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["zbar", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["r", "2"]}], "-", 
               SuperscriptBox["\[Tau]", "2"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
                RowBox[{"\[Rho]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                  ")"}]}]}], ")"}], "2"]}], "-", 
            RowBox[{"1920", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["r", "4"], " ", "zbar", " ", 
             SuperscriptBox["\[Sigma]", "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
                RowBox[{"\[Rho]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                  ")"}]}]}], ")"}], "3"]}], "+", 
            RowBox[{"1440", " ", 
             SuperscriptBox["r", "4"], " ", 
             SuperscriptBox["\[Sigma]", "4"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
                RowBox[{"\[Rho]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                  ")"}]}]}], ")"}], "4"]}], "+", 
            RowBox[{"72", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["zbar", "3"], " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
               RowBox[{"\[Rho]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                 ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["r", "2"]}], "+", 
               RowBox[{"10", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["zbar", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"19", " ", 
                SuperscriptBox["r", "4"]}], "+", 
               RowBox[{"134", " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  SuperscriptBox["\[Tau]", "2"]}], ")"}]}], "+", 
               RowBox[{"325", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   SuperscriptBox["\[Tau]", "2"]}], ")"}], "2"]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"z", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"z", "-", "zbar"}], ")"}], "7"]}]], 
      RowBox[{"61440", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "zbar", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["z", "6"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["r", "4"]}], "-", 
            RowBox[{"5", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               SuperscriptBox["\[Tau]", "2"]}], ")"}]}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"4", "+", 
               SuperscriptBox["\[Tau]", "2"]}], ")"}], "2"]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["zbar", "5"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            SuperscriptBox["\[Tau]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"zbar", " ", 
             RowBox[{"(", 
              RowBox[{"8", "+", 
               SuperscriptBox["r", "2"], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Tau]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["r", "2"], " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
               RowBox[{"\[Rho]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"8", " ", "z", " ", 
          SuperscriptBox["zbar", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            SuperscriptBox["\[Tau]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "zbar", " ", 
             RowBox[{"(", 
              RowBox[{"8", "+", 
               SuperscriptBox["r", "2"], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Tau]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"14", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["r", "2"], " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
               RowBox[{"\[Rho]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "240"}], " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["r", "4"], " ", 
             SuperscriptBox["\[Sigma]", "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
                RowBox[{"\[Rho]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                  ")"}]}]}], ")"}], "3"]}], "+", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["zbar", "2"], " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
               RowBox[{"\[Rho]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                 ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"60", " ", 
                SuperscriptBox["r", "2"]}], "-", 
               RowBox[{"79", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"24", " ", 
             SuperscriptBox["r", "2"], " ", "zbar", " ", 
             SuperscriptBox["\[Sigma]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
                RowBox[{"\[Rho]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                  ")"}]}]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"13", " ", 
                SuperscriptBox["r", "2"]}], "+", 
               RowBox[{"5", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["zbar", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["r", "4"]}], "-", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  SuperscriptBox["\[Tau]", "2"]}], ")"}]}], "-", 
               RowBox[{"14", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   SuperscriptBox["\[Tau]", "2"]}], ")"}], "2"]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["r", "2"], " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
               RowBox[{"\[Rho]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                 ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"10", " ", 
                SuperscriptBox["r", "2"]}], "-", 
               RowBox[{"7", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"zbar", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"15", " ", 
                SuperscriptBox["r", "4"]}], "+", 
               RowBox[{"23", " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  SuperscriptBox["\[Tau]", "2"]}], ")"}]}], "-", 
               RowBox[{"14", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   SuperscriptBox["\[Tau]", "2"]}], ")"}], "2"]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "12"}], " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
                RowBox[{"\[Rho]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                  ")"}]}]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"17", " ", 
                SuperscriptBox["r", "2"]}], "-", 
               RowBox[{"5", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["r", "2"], " ", "zbar", " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
               RowBox[{"\[Rho]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                 ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"60", " ", 
                SuperscriptBox["r", "2"]}], "+", 
               RowBox[{"61", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["zbar", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", 
                SuperscriptBox["r", "4"]}], "-", 
               RowBox[{"7", " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  SuperscriptBox["\[Tau]", "2"]}], ")"}]}], "+", 
               RowBox[{"15", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   SuperscriptBox["\[Tau]", "2"]}], ")"}], "2"]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["z", "2"], " ", "zbar", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "480"}], " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["r", "4"], " ", 
             SuperscriptBox["\[Sigma]", "3"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
                RowBox[{"\[Rho]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                  ")"}]}]}], ")"}], "3"]}], "-", 
            RowBox[{"24", " ", 
             SuperscriptBox["r", "2"], " ", "zbar", " ", 
             SuperscriptBox["\[Sigma]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
                RowBox[{"\[Rho]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                  ")"}]}]}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"17", " ", 
                SuperscriptBox["r", "2"]}], "-", 
               RowBox[{"5", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"12", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["zbar", "2"], " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
               RowBox[{"\[Rho]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                 ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"10", " ", 
                SuperscriptBox["r", "2"]}], "+", 
               RowBox[{"21", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["zbar", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"12", " ", 
                SuperscriptBox["r", "4"]}], "+", 
               RowBox[{"41", " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  SuperscriptBox["\[Tau]", "2"]}], ")"}]}], "+", 
               RowBox[{"115", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   SuperscriptBox["\[Tau]", "2"]}], ")"}], "2"]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"z", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"z", "-", "zbar"}], ")"}], "5"]}]], 
      RowBox[{"491520", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "zbar", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["z", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "4"], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"4", "+", 
               SuperscriptBox["\[Tau]", "2"]}], ")"}], "2"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["zbar", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            SuperscriptBox["\[Tau]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"zbar", " ", 
             RowBox[{"(", 
              RowBox[{"8", "+", 
               SuperscriptBox["r", "2"], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Tau]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["r", "2"], " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
               RowBox[{"\[Rho]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"4", " ", "z", " ", 
          SuperscriptBox["zbar", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            SuperscriptBox["\[Tau]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"zbar", " ", 
             RowBox[{"(", 
              RowBox[{"8", "+", 
               SuperscriptBox["r", "2"], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Tau]", "2"]}]}], ")"}]}], "+", 
            RowBox[{"5", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["r", "2"], " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
               RowBox[{"\[Rho]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["r", "4"], " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
               RowBox[{"\[Rho]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"zbar", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["r", "4"]}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  SuperscriptBox["\[Tau]", "2"]}], ")"}]}], "-", 
               RowBox[{"5", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   SuperscriptBox["\[Tau]", "2"]}], ")"}], "2"]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "24"}], " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Sigma]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["r", "2"]}], "+", 
               SuperscriptBox["\[Tau]", "2"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
                RowBox[{"\[Rho]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                  ")"}]}]}], ")"}], "2"]}], "+", 
            RowBox[{"8", " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["r", "2"], " ", "zbar", " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
               RowBox[{"\[Rho]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
                 ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["r", "2"]}], "+", 
               RowBox[{"5", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["zbar", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["r", "4"]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", 
                  SuperscriptBox["\[Tau]", "2"]}], ")"}]}], "+", 
               RowBox[{"13", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"4", "+", 
                   SuperscriptBox["\[Tau]", "2"]}], ")"}], "2"]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.686672385992724*^9, 3.686672623212295*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Radial integral", "Subsection",
 CellChangeTimes->{{3.6851172937003603`*^9, 3.6851173003109627`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Some", " ", "simplifications", " ", "needed", " ", "for", " ", "the", " ",
     "radial", " ", "integral"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"plugr", "=", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "\[Rho]", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "r2", "+", 
            SuperscriptBox["\[Tau]", "2"]}], ")"}]}], "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "-", 
            RowBox[{"\[Rho]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "-", "\[Tau]"}], 
              ")"}]}]}], ")"}], "2"]}], "\[Equal]", 
        RowBox[{"k", "^", "2"}]}], ",", " ", "r2"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"plugT", " ", "=", " ", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Rho]"}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], " ", "\[Tau]"}]}], 
          ")"}], "\[Equal]", 
         RowBox[{"I", " ", "a"}]}], ",", " ", "\[Tau]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pluga", " ", "=", " ", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Rho]"}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], " ", "\[Tau]"}]}], 
          ")"}], "\[Equal]", 
         RowBox[{"I", " ", "a"}]}], ",", " ", "a"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"k0", " ", "=", " ", 
     RowBox[{"I", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
        RowBox[{"\[Rho]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "-", "\[Tau]"}], 
          ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"zvals2", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"zvals", "/.", 
         RowBox[{
          RowBox[{"r", "^", "2"}], "\[Rule]", "r2"}]}], "/.", "plugr"}], "/.",
        "plugT"}], "//", "S"}], "//", "PowerExpand"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Powerexpand", " ", "actually", " ", "gives", " ", "the", " ", "wrong", 
      " ", "branch", " ", "cut", " ", 
      RowBox[{"here", ".", " ", "Check"}], " ", "this", " ", "by", " ", 
      "evaluating", " ", "z"}], ",", 
     RowBox[{
      RowBox[{"zbar", " ", "at", " ", "r"}], "=", 
      RowBox[{"0", " ", "at", " ", "numerical", " ", 
       RowBox[{"points", ".", " ", "So"}], " ", "we", " ", "have", " ", "to", 
       " ", "flip", " ", "the", " ", "signs", " ", "of", " ", "k"}]}]}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"zvals2", " ", "=", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"z", "\[Rule]", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"a", "-", "k"}], ")"}]}], " ", "\[Sigma]"}]}], ",", 
        RowBox[{"zbar", "\[Rule]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "a"}], "-", "k"}], ")"}], " ", "\[Sigma]"}]}]}], 
       "}"}]}], ";"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"prefactor2", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"prefactor", "/.", 
        RowBox[{
         RowBox[{"r", "^", "2"}], "\[Rule]", "r2"}]}], "/.", "plugr"}], "/.", 
      "plugT"}], "//", "FullSimplify"}]}], "\[IndentingNewLine]"}]}]], "Input",\

 CellChangeTimes->{{3.684862613243698*^9, 3.6848626814136457`*^9}, {
  3.6848627475309067`*^9, 3.684862795141511*^9}, {3.684862825934536*^9, 
  3.684862878438974*^9}, {3.684863122870799*^9, 3.684863127169951*^9}, {
  3.6848633693411627`*^9, 3.684863387060155*^9}, {3.685106696364787*^9, 
  3.6851067089562407`*^9}, {3.685116896419898*^9, 3.685116955652631*^9}, {
  3.685117117783586*^9, 3.685117120232564*^9}, {3.685119030790214*^9, 
  3.685119032578793*^9}, {3.6866695586454067`*^9, 3.686669580210911*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"r2", "\[Rule]", 
   FractionBox[
    RowBox[{"4", "-", 
     SuperscriptBox["k", "2"], "-", 
     RowBox[{"8", " ", "\[Rho]"}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Rho]", "2"]}], "+", 
     RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Tau]"}], "-", 
     RowBox[{"4", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["\[Rho]", "2"], " ", "\[Tau]"}], "-", 
     SuperscriptBox["\[Tau]", "2"], "-", 
     RowBox[{"2", " ", "\[Rho]", " ", 
      SuperscriptBox["\[Tau]", "2"]}], "-", 
     RowBox[{
      SuperscriptBox["\[Rho]", "2"], " ", 
      SuperscriptBox["\[Tau]", "2"]}]}], 
    RowBox[{"4", " ", "\[Rho]"}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.684862618800384*^9, 3.684862689323029*^9}, {
   3.6848627645502872`*^9, 3.6848627954913807`*^9}, {3.6848628430811243`*^9, 
   3.684862879225539*^9}, 3.684863127875719*^9, 3.684863387367475*^9, 
   3.6848744978382874`*^9, 3.684912617660141*^9, 3.6851067531712723`*^9, 
   3.685115746355598*^9, 3.685116024492422*^9, 3.6851171209210377`*^9, 
   3.6851173023788548`*^9, 3.6851188839835033`*^9, 3.685119035816354*^9, 
   3.686665712093553*^9, 3.68666796980442*^9, 3.686668494137631*^9, 
   3.686668837878495*^9, 3.68666948602571*^9, {3.686669562254459*^9, 
   3.6866695809182053`*^9}, {3.6866717123119287`*^9, 3.686671722938839*^9}, 
   3.68667238611549*^9, 3.686672623336995*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"z", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{"a", "+", "k"}], ")"}]}], " ", "\[Sigma]"}]}], ",", 
   RowBox[{"zbar", "\[Rule]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "a"}], "+", "k"}], ")"}], " ", "\[Sigma]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.684862618800384*^9, 3.684862689323029*^9}, {
   3.6848627645502872`*^9, 3.6848627954913807`*^9}, {3.6848628430811243`*^9, 
   3.684862879225539*^9}, 3.684863127875719*^9, 3.684863387367475*^9, 
   3.6848744978382874`*^9, 3.684912617660141*^9, 3.6851067531712723`*^9, 
   3.685115746355598*^9, 3.685116024492422*^9, 3.6851171209210377`*^9, 
   3.6851173023788548`*^9, 3.6851188839835033`*^9, 3.685119035816354*^9, 
   3.686665712093553*^9, 3.68666796980442*^9, 3.686668494137631*^9, 
   3.686668837878495*^9, 3.68666948602571*^9, {3.686669562254459*^9, 
   3.6866695809182053`*^9}, {3.6866717123119287`*^9, 3.686671722938839*^9}, 
   3.68667238611549*^9, 3.686672623338204*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"4096", " ", 
   SuperscriptBox["\[Rho]", "6"]}], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["a", "2"], "-", 
     SuperscriptBox["k", "2"]}], ")"}], "6"]]], "Output",
 CellChangeTimes->{{3.684862618800384*^9, 3.684862689323029*^9}, {
   3.6848627645502872`*^9, 3.6848627954913807`*^9}, {3.6848628430811243`*^9, 
   3.684862879225539*^9}, 3.684863127875719*^9, 3.684863387367475*^9, 
   3.6848744978382874`*^9, 3.684912617660141*^9, 3.6851067531712723`*^9, 
   3.685115746355598*^9, 3.685116024492422*^9, 3.6851171209210377`*^9, 
   3.6851173023788548`*^9, 3.6851188839835033`*^9, 3.685119035816354*^9, 
   3.686665712093553*^9, 3.68666796980442*^9, 3.686668494137631*^9, 
   3.686668837878495*^9, 3.68666948602571*^9, {3.686669562254459*^9, 
   3.6866695809182053`*^9}, {3.6866717123119287`*^9, 3.686671722938839*^9}, 
   3.68667238611549*^9, 3.686672623339078*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Factor", " ", "if"}], " ", "-", 
    RowBox[{
     FractionBox["k", 
      RowBox[{"4", "\[Rho]"}]], " ", "is", " ", "the", " ", "measure", " ", 
     "for", " ", "change", " ", "of", " ", "integration", " ", "variable", 
     " ", "from", " ", "r", " ", "to", " ", "k"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"G3", " ", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"-", "k"}], 
           RowBox[{"4", " ", "\[Rho]"}]], " ", "prefactor2", " ", "G2"}], "/.",
          "zvals2"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"r", "^", "2"}], "\[Rule]", "r2"}], ",", " ", 
          RowBox[{
           RowBox[{"r", "^", "4"}], "\[Rule]", 
           RowBox[{"r2", "^", "2"}]}], ",", " ", 
          RowBox[{
           RowBox[{"r", "^", "6"}], "\[Rule]", 
           RowBox[{"r2", "^", "3"}]}]}], "}"}]}], "/.", "plugr"}], "/.", 
      "plugT"}], "//", "S"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.684862421687395*^9, 3.684862423357872*^9}, {
   3.6848627001004553`*^9, 3.684862702529718*^9}, {3.684862733502349*^9, 
   3.684862739385404*^9}, {3.684862894830433*^9, 3.684862929356509*^9}, 
   3.68486308060528*^9, {3.684865220112571*^9, 3.684865267205058*^9}, {
   3.684929056147229*^9, 3.684929071849864*^9}, {3.684930040663272*^9, 
   3.684930045043882*^9}, 3.6851066901963177`*^9, {3.6866655649144583`*^9, 
   3.686665594331407*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"G4", " ", "=", 
   RowBox[{"Integrate", "[", 
    RowBox[{"G3", ",", " ", "k"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6848629420252867`*^9, 3.684862943560958*^9}, {
  3.684862978542157*^9, 3.684863073246684*^9}, {3.684863218343313*^9, 
  3.684863272149787*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "upper", " ", "limit", " ", "of", " ", "integration", " ", "contributes", 
    " ", "nothing"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Series", "[", 
   RowBox[{"G4", ",", " ", 
    RowBox[{"{", 
     RowBox[{"k", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6848653276728573`*^9, 3.6848653310797443`*^9}, {
  3.686665672238172*^9, 3.686665678584741*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "k"], "]"}], "2"],
      SeriesData[$CellContext`k, 
       DirectedInfinity[1], {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "k"], "]"}], "2"],
      SeriesData[$CellContext`k, 
       DirectedInfinity[1], {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "k"], "]"}], "2"],
      SeriesData[$CellContext`k, 
       DirectedInfinity[1], {}, 2, 2, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "k"], "]"}], "2"],
      SeriesData[$CellContext`k, 
       DirectedInfinity[1], {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "k"], "]"}], "2"],
      SeriesData[$CellContext`k, 
       DirectedInfinity[1], {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "k"], "]"}], "2"],
      SeriesData[$CellContext`k, 
       DirectedInfinity[1], {}, 2, 2, 1],
      Editable->False]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "k"], "]"}], "2"],
      SeriesData[$CellContext`k, 
       DirectedInfinity[1], {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "k"], "]"}], "2"],
      SeriesData[$CellContext`k, 
       DirectedInfinity[1], {}, 2, 2, 1],
      Editable->False], ",", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "k"], "]"}], "2"],
      SeriesData[$CellContext`k, 
       DirectedInfinity[1], {}, 2, 2, 1],
      Editable->False]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.684865331496696*^9, 3.684874517372888*^9, 
  3.684912636224804*^9, 3.684929119402164*^9, 3.68493006418399*^9, 
  3.685106770431219*^9, 3.685115770634718*^9, 3.685116041948864*^9, 
  3.68511732365292*^9, 3.6851189057178583`*^9, 3.685119053958576*^9, 
  3.6866657277226553`*^9, 3.6866679699043627`*^9, 3.686668494371814*^9, 
  3.686669623857573*^9, 3.6866717385505238`*^9, 3.6866726384368134`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"G5", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "G4"}], "/.", 
      RowBox[{"k", "\[Rule]", "k0"}]}], "/.", "pluga"}], "/.", 
    RowBox[{
     RowBox[{"Log", "[", "X_", "]"}], "\[RuleDelayed]", 
     RowBox[{"Log", "[", 
      RowBox[{"S", "[", "X", "]"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"G6", " ", "=", " ", 
  RowBox[{"Collect", "[", 
   RowBox[{"G5", ",", " ", 
    RowBox[{"Log", "[", "_", "]"}], ",", "S"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6851071401253967`*^9, 3.685107159170107*^9}, {
   3.685107281327064*^9, 3.685107295617038*^9}, 3.685117262217133*^9, 
   3.685118877376873*^9, 3.685119131124556*^9, 3.686671770323203*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[Sigma]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
            ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
           "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
             RowBox[{"\[Rho]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
               ")"}]}]}], ")"}], "10"]}]], 
        RowBox[{"512", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Rho]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
              ")"}], "9"]}], "-", 
           RowBox[{"75", " ", "\[Rho]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
              ")"}], "8"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}]}], 
           "+", 
           RowBox[{"645", " ", 
            SuperscriptBox["\[Rho]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
              ")"}], "7"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
             "2"]}], "-", 
           RowBox[{"5635", " ", 
            SuperscriptBox["\[Rho]", "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
              ")"}], "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
             "3"]}], "-", 
           RowBox[{"57367", " ", 
            SuperscriptBox["\[Rho]", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
              ")"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
             "4"]}], "-", 
           RowBox[{"68295", " ", 
            SuperscriptBox["\[Rho]", "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
              ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
             "5"]}], "-", 
           RowBox[{"19365", " ", 
            SuperscriptBox["\[Rho]", "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
              ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
             "6"]}], "-", 
           RowBox[{"1085", " ", 
            SuperscriptBox["\[Rho]", "7"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
              ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
             "7"]}], "-", 
           RowBox[{"30", " ", 
            SuperscriptBox["\[Rho]", "8"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
             "8"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Rho]", "9"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
             "9"]}]}], ")"}]}]}]}], "-", 
      FractionBox[
       RowBox[{"30720", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Rho]", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"481", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "4"]}], "+", 
          RowBox[{"1184", " ", "\[Rho]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}]}], 
          "+", 
          RowBox[{"120", " ", 
           SuperscriptBox["\[Rho]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
            ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
            "3"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["\[Rho]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
            "4"]}], "+", 
          RowBox[{"730", " ", 
           SuperscriptBox["\[Rho]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"4", "+", 
              SuperscriptBox["\[Tau]", "2"]}], ")"}], "2"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"2", " ", "\[Rho]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"\[ImaginaryI]", " ", "\[Tau]"}]}], ")"}]}], "]"}]}], 
       RowBox[{"\[Sigma]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
           RowBox[{"\[Rho]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}]}]}],
           ")"}], "11"]}]], "+", 
      FractionBox[
       RowBox[{"30720", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Rho]", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"481", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "4"]}], "+", 
          RowBox[{"1184", " ", "\[Rho]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}]}], 
          "+", 
          RowBox[{"120", " ", 
           SuperscriptBox["\[Rho]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
            ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
            "3"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["\[Rho]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
            "4"]}], "+", 
          RowBox[{"730", " ", 
           SuperscriptBox["\[Rho]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"4", "+", 
              SuperscriptBox["\[Tau]", "2"]}], ")"}], "2"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "4"}], "-", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Tau]"}]}], "]"}]}], 
       RowBox[{"\[Sigma]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
           RowBox[{"\[Rho]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}]}]}],
           ")"}], "11"]}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"6144", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
              ")"}], "8"]}], "-", 
           RowBox[{"95", " ", "\[Rho]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
              ")"}], "7"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}]}], 
           "+", 
           RowBox[{"1320", " ", 
            SuperscriptBox["\[Rho]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
              ")"}], "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
             "2"]}], "+", 
           RowBox[{"19079", " ", 
            SuperscriptBox["\[Rho]", "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
              ")"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
             "3"]}], "+", 
           RowBox[{"5975", " ", 
            SuperscriptBox["\[Rho]", "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
              ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
             "5"]}], "+", 
           RowBox[{"200", " ", 
            SuperscriptBox["\[Rho]", "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
              ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
             "6"]}], "-", 
           RowBox[{"15", " ", 
            SuperscriptBox["\[Rho]", "7"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
             "7"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Rho]", "8"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
             "8"]}], "+", 
           RowBox[{"23930", " ", 
            SuperscriptBox["\[Rho]", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"4", "+", 
               SuperscriptBox["\[Tau]", "2"]}], ")"}], "4"]}]}], ")"}]}], 
        RowBox[{"\[Sigma]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
           ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], "3"],
          " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
            RowBox[{"\[Rho]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
              ")"}]}]}], ")"}], "10"]}]]}], "+", 
      FractionBox[
       RowBox[{"2580480", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Rho]", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}],
         " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"21", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "3"]}], "+", 
          RowBox[{"59", " ", "\[Rho]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}]}], 
          "+", 
          RowBox[{"35", " ", 
           SuperscriptBox["\[Rho]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
            ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
            "2"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["\[Rho]", "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
            "3"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"2", " ", "\[Rho]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"\[ImaginaryI]", " ", "\[Tau]"}]}], ")"}]}], "]"}]}], 
       RowBox[{"\[Sigma]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
           RowBox[{"\[Rho]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}]}]}],
           ")"}], "11"]}]], "-", 
      FractionBox[
       RowBox[{"2580480", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Rho]", "5"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}],
         " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"21", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "3"]}], "+", 
          RowBox[{"59", " ", "\[Rho]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}]}], 
          "+", 
          RowBox[{"35", " ", 
           SuperscriptBox["\[Rho]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
            ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
            "2"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["\[Rho]", "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
            "3"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "4"}], "-", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Tau]"}]}], "]"}]}], 
       RowBox[{"\[Sigma]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
           RowBox[{"\[Rho]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}]}]}],
           ")"}], "11"]}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"12288", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Rho]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
              ")"}], "7"]}], "-", 
           RowBox[{"155", " ", "\[Rho]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
              ")"}], "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}]}], 
           "-", 
           RowBox[{"4271", " ", 
            SuperscriptBox["\[Rho]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
              ")"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
             "2"]}], "-", 
           RowBox[{"7295", " ", 
            SuperscriptBox["\[Rho]", "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
              ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
             "3"]}], "-", 
           RowBox[{"995", " ", 
            SuperscriptBox["\[Rho]", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
              ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
             "4"]}], "+", 
           RowBox[{"125", " ", 
            SuperscriptBox["\[Rho]", "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
              ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
             "5"]}], "-", 
           RowBox[{"15", " ", 
            SuperscriptBox["\[Rho]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
             "6"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Rho]", "7"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
             "7"]}]}], ")"}]}], 
        RowBox[{"\[Sigma]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"4", "+", 
            SuperscriptBox["\[Tau]", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
            RowBox[{"\[Rho]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
              ")"}]}]}], ")"}], "10"]}]]}], "-", 
      FractionBox[
       RowBox[{"10321920", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Rho]", "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
          ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "2"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["\[Rho]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
            "2"]}], "+", 
          RowBox[{"8", " ", "\[Rho]", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"2", " ", "\[Rho]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"\[ImaginaryI]", " ", "\[Tau]"}]}], ")"}]}], "]"}]}], 
       RowBox[{"\[Sigma]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
           RowBox[{"\[Rho]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}]}]}],
           ")"}], "11"]}]], "+", 
      FractionBox[
       RowBox[{"10321920", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Rho]", "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
          ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "2"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["\[Rho]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
            "2"]}], "+", 
          RowBox[{"8", " ", "\[Rho]", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             SuperscriptBox["\[Tau]", "2"]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "4"}], "-", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Tau]"}]}], "]"}]}], 
       RowBox[{"\[Sigma]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
           RowBox[{"\[Rho]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}]}]}],
           ")"}], "11"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"3072", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"20", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "8"]}], "-", 
          RowBox[{"650", " ", "\[Rho]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "7"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}]}], 
          "-", 
          RowBox[{"20673", " ", 
           SuperscriptBox["\[Rho]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
            "2"]}], "-", 
          RowBox[{"50236", " ", 
           SuperscriptBox["\[Rho]", "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
            "3"]}], "-", 
          RowBox[{"2830", " ", 
           SuperscriptBox["\[Rho]", "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
            "5"]}], "+", 
          RowBox[{"65", " ", 
           SuperscriptBox["\[Rho]", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
            "6"]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["\[Rho]", "7"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
            ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
            "7"]}], "+", 
          RowBox[{
           SuperscriptBox["\[Rho]", "8"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
            "8"]}], "-", 
          RowBox[{"26485", " ", 
           SuperscriptBox["\[Rho]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"4", "+", 
              SuperscriptBox["\[Tau]", "2"]}], ")"}], "4"]}]}], ")"}]}], 
       RowBox[{"\[Sigma]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
          ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], "2"], 
        " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
           RowBox[{"\[Rho]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}]}]}],
           ")"}], "10"]}]], "+", 
      FractionBox[
       RowBox[{"184320", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Rho]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"129", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "4"]}], "+", 
          RowBox[{"639", " ", "\[Rho]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}]}], 
          "+", 
          RowBox[{"205", " ", 
           SuperscriptBox["\[Rho]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
            ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
            "3"]}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["\[Rho]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
            "4"]}], "+", 
          RowBox[{"697", " ", 
           SuperscriptBox["\[Rho]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"4", "+", 
              SuperscriptBox["\[Tau]", "2"]}], ")"}], "2"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"2", " ", "\[Rho]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"\[ImaginaryI]", " ", "\[Tau]"}]}], ")"}]}], "]"}]}], 
       RowBox[{"\[Sigma]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
           RowBox[{"\[Rho]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}]}]}],
           ")"}], "11"]}]], "-", 
      FractionBox[
       RowBox[{"184320", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Rho]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"129", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "4"]}], "+", 
          RowBox[{"639", " ", "\[Rho]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}]}], 
          "+", 
          RowBox[{"205", " ", 
           SuperscriptBox["\[Rho]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
            ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
            "3"]}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["\[Rho]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
            "4"]}], "+", 
          RowBox[{"697", " ", 
           SuperscriptBox["\[Rho]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"4", "+", 
              SuperscriptBox["\[Tau]", "2"]}], ")"}], "2"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "4"}], "-", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Tau]"}]}], "]"}]}], 
       RowBox[{"\[Sigma]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
           RowBox[{"\[Rho]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}]}]}],
           ")"}], "11"]}]]}], ",", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"\[Sigma]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"4", "+", 
            SuperscriptBox["\[Tau]", "2"]}], ")"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
            RowBox[{"\[Rho]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
              ")"}]}]}], ")"}], "10"]}]], 
       RowBox[{"3072", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", "\[Rho]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"15", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "9"]}], "-", 
          RowBox[{"280", " ", "\[Rho]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}]}], 
          "+", 
          RowBox[{"4175", " ", 
           SuperscriptBox["\[Rho]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "7"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
            "2"]}], "+", 
          RowBox[{"84812", " ", 
           SuperscriptBox["\[Rho]", "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
            "3"]}], "+", 
          RowBox[{"194809", " ", 
           SuperscriptBox["\[Rho]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
            "4"]}], "+", 
          RowBox[{"107050", " ", 
           SuperscriptBox["\[Rho]", "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
            "5"]}], "+", 
          RowBox[{"12145", " ", 
           SuperscriptBox["\[Rho]", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
            "6"]}], "+", 
          RowBox[{"540", " ", 
           SuperscriptBox["\[Rho]", "7"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
            "7"]}], "-", 
          RowBox[{"72", " ", 
           SuperscriptBox["\[Rho]", "8"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
            ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
            "8"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[Rho]", "9"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
            "9"]}]}], ")"}]}]}], "-", 
      FractionBox[
       RowBox[{"184320", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Rho]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"576", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "4"]}], "+", 
          RowBox[{"2491", " ", "\[Rho]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}]}], 
          "+", 
          RowBox[{"825", " ", 
           SuperscriptBox["\[Rho]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
            ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
            "3"]}], "+", 
          RowBox[{"65", " ", 
           SuperscriptBox["\[Rho]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
            "4"]}], "+", 
          RowBox[{"2763", " ", 
           SuperscriptBox["\[Rho]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"4", "+", 
              SuperscriptBox["\[Tau]", "2"]}], ")"}], "2"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"2", " ", "\[Rho]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"\[ImaginaryI]", " ", "\[Tau]"}]}], ")"}]}], "]"}]}], 
       RowBox[{"\[Sigma]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
           RowBox[{"\[Rho]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}]}]}],
           ")"}], "11"]}]], "+", 
      FractionBox[
       RowBox[{"184320", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Rho]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"576", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "4"]}], "+", 
          RowBox[{"2491", " ", "\[Rho]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}]}], 
          "+", 
          RowBox[{"825", " ", 
           SuperscriptBox["\[Rho]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
            ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
            "3"]}], "+", 
          RowBox[{"65", " ", 
           SuperscriptBox["\[Rho]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
            "4"]}], "+", 
          RowBox[{"2763", " ", 
           SuperscriptBox["\[Rho]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"4", "+", 
              SuperscriptBox["\[Tau]", "2"]}], ")"}], "2"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "4"}], "-", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Tau]"}]}], "]"}]}], 
       RowBox[{"\[Sigma]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
           RowBox[{"\[Rho]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}]}]}],
           ")"}], "11"]}]]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"12288", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"20", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "8"]}], "-", 
          RowBox[{"550", " ", "\[Rho]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "7"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}]}], 
          "-", 
          RowBox[{"12619", " ", 
           SuperscriptBox["\[Rho]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
            "2"]}], "-", 
          RowBox[{"21308", " ", 
           SuperscriptBox["\[Rho]", "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
            "3"]}], "-", 
          RowBox[{"3050", " ", 
           SuperscriptBox["\[Rho]", "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
            "5"]}], "+", 
          RowBox[{"195", " ", 
           SuperscriptBox["\[Rho]", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
            "6"]}], "-", 
          RowBox[{"36", " ", 
           SuperscriptBox["\[Rho]", "7"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
            ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
            "7"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Rho]", "8"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
            "8"]}], "-", 
          RowBox[{"13055", " ", 
           SuperscriptBox["\[Rho]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"4", "+", 
              SuperscriptBox["\[Tau]", "2"]}], ")"}], "4"]}]}], ")"}]}], 
       RowBox[{"\[Sigma]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
          ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], "2"], 
        " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
           RowBox[{"\[Rho]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}]}]}],
           ")"}], "10"]}]], "+", 
      FractionBox[
       RowBox[{"737280", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Rho]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"87", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "4"]}], "+", 
          RowBox[{"317", " ", "\[Rho]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}]}], 
          "+", 
          RowBox[{"135", " ", 
           SuperscriptBox["\[Rho]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
            ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
            "3"]}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["\[Rho]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
            "4"]}], "+", 
          RowBox[{"291", " ", 
           SuperscriptBox["\[Rho]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"4", "+", 
              SuperscriptBox["\[Tau]", "2"]}], ")"}], "2"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"2", " ", "\[Rho]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"\[ImaginaryI]", " ", "\[Tau]"}]}], ")"}]}], "]"}]}], 
       RowBox[{"\[Sigma]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
           RowBox[{"\[Rho]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}]}]}],
           ")"}], "11"]}]], "-", 
      FractionBox[
       RowBox[{"737280", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Rho]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"87", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "4"]}], "+", 
          RowBox[{"317", " ", "\[Rho]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}]}], 
          "+", 
          RowBox[{"135", " ", 
           SuperscriptBox["\[Rho]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
            ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
            "3"]}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["\[Rho]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
            "4"]}], "+", 
          RowBox[{"291", " ", 
           SuperscriptBox["\[Rho]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"4", "+", 
              SuperscriptBox["\[Tau]", "2"]}], ")"}], "2"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "4"}], "-", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Tau]"}]}], "]"}]}], 
       RowBox[{"\[Sigma]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
           RowBox[{"\[Rho]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}]}]}],
           ")"}], "11"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3072", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Rho]", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1295"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
              ")"}], "7"]}], "-", 
           RowBox[{"11179", " ", "\[Rho]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
              ")"}], "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}]}], 
           "-", 
           RowBox[{"11641", " ", 
            SuperscriptBox["\[Rho]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
              ")"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
             "2"]}], "-", 
           RowBox[{"965", " ", 
            SuperscriptBox["\[Rho]", "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
              ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
             "3"]}], "-", 
           RowBox[{"165", " ", 
            SuperscriptBox["\[Rho]", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
              ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
             "4"]}], "+", 
           RowBox[{"55", " ", 
            SuperscriptBox["\[Rho]", "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
              ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
             "5"]}], "-", 
           RowBox[{"11", " ", 
            SuperscriptBox["\[Rho]", "6"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
             "6"]}], "+", 
           RowBox[{
            SuperscriptBox["\[Rho]", "7"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
             "7"]}]}], ")"}]}], 
        RowBox[{"\[Sigma]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
           ")"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
            RowBox[{"\[Rho]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
              ")"}]}]}], ")"}], "10"]}]]}], "-", 
      FractionBox[
       RowBox[{"184320", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Rho]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "4"]}], "+", 
          RowBox[{"92", " ", "\[Rho]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}]}], 
          "+", 
          RowBox[{"92", " ", 
           SuperscriptBox["\[Rho]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
            ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
            "3"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["\[Rho]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
            "4"]}], "+", 
          RowBox[{"226", " ", 
           SuperscriptBox["\[Rho]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"4", "+", 
              SuperscriptBox["\[Tau]", "2"]}], ")"}], "2"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"2", " ", "\[Rho]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"\[ImaginaryI]", " ", "\[Tau]"}]}], ")"}]}], "]"}]}], 
       RowBox[{"\[Sigma]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
           RowBox[{"\[Rho]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}]}]}],
           ")"}], "11"]}]], "+", 
      FractionBox[
       RowBox[{"184320", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Rho]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "4"]}], "+", 
          RowBox[{"92", " ", "\[Rho]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}]}], 
          "+", 
          RowBox[{"92", " ", 
           SuperscriptBox["\[Rho]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
            ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
            "3"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["\[Rho]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
            "4"]}], "+", 
          RowBox[{"226", " ", 
           SuperscriptBox["\[Rho]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"4", "+", 
              SuperscriptBox["\[Tau]", "2"]}], ")"}], "2"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "4"}], "-", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Tau]"}]}], "]"}]}], 
       RowBox[{"\[Sigma]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
           RowBox[{"\[Rho]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}]}]}],
           ")"}], "11"]}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"6144", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"100", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
              ")"}], "8"]}], "+", 
           RowBox[{"6315", " ", "\[Rho]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
              ")"}], "7"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}]}], 
           "+", 
           RowBox[{"19163", " ", 
            SuperscriptBox["\[Rho]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
              ")"}], "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
             "2"]}], "+", 
           RowBox[{"17777", " ", 
            SuperscriptBox["\[Rho]", "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
              ")"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
             "3"]}], "-", 
           RowBox[{"395", " ", 
            SuperscriptBox["\[Rho]", "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
              ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
             "5"]}], "+", 
           RowBox[{"165", " ", 
            SuperscriptBox["\[Rho]", "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
              ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
             "6"]}], "-", 
           RowBox[{"33", " ", 
            SuperscriptBox["\[Rho]", "7"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
             "7"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Rho]", "8"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
             "8"]}], "+", 
           RowBox[{"7305", " ", 
            SuperscriptBox["\[Rho]", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"4", "+", 
               SuperscriptBox["\[Tau]", "2"]}], ")"}], "4"]}]}], ")"}]}], 
        RowBox[{"\[Sigma]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
           ")"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
            RowBox[{"\[Rho]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
              ")"}]}]}], ")"}], "10"]}]]}], "+", 
      FractionBox[
       RowBox[{"2580480", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Rho]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "4"]}], "+", 
          RowBox[{"32", " ", "\[Rho]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}]}], 
          "+", 
          RowBox[{"32", " ", 
           SuperscriptBox["\[Rho]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
            ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
            "3"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["\[Rho]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
            "4"]}], "+", 
          RowBox[{"46", " ", 
           SuperscriptBox["\[Rho]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"4", "+", 
              SuperscriptBox["\[Tau]", "2"]}], ")"}], "2"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"2", " ", "\[Rho]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"\[ImaginaryI]", " ", "\[Tau]"}]}], ")"}]}], "]"}]}], 
       RowBox[{"\[Sigma]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
           RowBox[{"\[Rho]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}]}]}],
           ")"}], "11"]}]], "-", 
      FractionBox[
       RowBox[{"2580480", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Rho]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "4"]}], "+", 
          RowBox[{"32", " ", "\[Rho]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}]}], 
          "+", 
          RowBox[{"32", " ", 
           SuperscriptBox["\[Rho]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
            ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
            "3"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["\[Rho]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
            "4"]}], "+", 
          RowBox[{"46", " ", 
           SuperscriptBox["\[Rho]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"4", "+", 
              SuperscriptBox["\[Tau]", "2"]}], ")"}], "2"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "4"}], "-", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Tau]"}]}], "]"}]}], 
       RowBox[{"\[Sigma]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
           RowBox[{"\[Rho]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}]}]}],
           ")"}], "11"]}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[Sigma]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
            ")"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
           "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
             RowBox[{"\[Rho]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
               ")"}]}]}], ")"}], "10"]}]], 
        RowBox[{"12288", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "\[Rho]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"15", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
              ")"}], "9"]}], "-", 
           RowBox[{"325", " ", "\[Rho]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
              ")"}], "8"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}]}], 
           "-", 
           RowBox[{"4050", " ", 
            SuperscriptBox["\[Rho]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
              ")"}], "7"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
             "2"]}], "-", 
           RowBox[{"1562", " ", 
            SuperscriptBox["\[Rho]", "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
              ")"}], "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
             "3"]}], "-", 
           RowBox[{"2948", " ", 
            SuperscriptBox["\[Rho]", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
              ")"}], "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
             "4"]}], "-", 
           RowBox[{"3060", " ", 
            SuperscriptBox["\[Rho]", "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
              ")"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
             "5"]}], "-", 
           RowBox[{"820", " ", 
            SuperscriptBox["\[Rho]", "6"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
              ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
             "6"]}], "+", 
           RowBox[{"180", " ", 
            SuperscriptBox["\[Rho]", "7"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
              ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
             "7"]}], "-", 
           RowBox[{"33", " ", 
            SuperscriptBox["\[Rho]", "8"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
             "8"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Rho]", "9"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
             "9"]}]}], ")"}]}]}]}], "-", 
      FractionBox[
       RowBox[{"5160960", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Rho]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "4"]}], "+", 
          RowBox[{"8", " ", "\[Rho]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}]}], 
          "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[Rho]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
            ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
            "3"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["\[Rho]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
            "4"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Rho]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"4", "+", 
              SuperscriptBox["\[Tau]", "2"]}], ")"}], "2"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"2", " ", "\[Rho]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"\[ImaginaryI]", " ", "\[Tau]"}]}], ")"}]}], "]"}]}], 
       RowBox[{"\[Sigma]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
           RowBox[{"\[Rho]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}]}]}],
           ")"}], "11"]}]], "+", 
      FractionBox[
       RowBox[{"5160960", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["\[Rho]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "4"]}], "+", 
          RowBox[{"8", " ", "\[Rho]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
             ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}]}], 
          "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["\[Rho]", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], 
            ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
            "3"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["\[Rho]", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}], 
            "4"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Rho]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"4", "+", 
              SuperscriptBox["\[Tau]", "2"]}], ")"}], "2"]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "4"}], "-", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Tau]"}]}], "]"}]}], 
       RowBox[{"\[Sigma]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
           RowBox[{"\[Rho]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}]}]}],
           ")"}], "11"]}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.686672640363646*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Mathematica", " ", "writes", " ", "logs", " ", "in", " ", "various", 
      " ", "ways"}], ";", " ", 
     RowBox[{"fix", " ", "this", " ", "up", " ", "by", " ", "hand"}]}], " ", 
    ",", " ", 
    RowBox[{
    "needed", " ", "for", " ", "the", " ", "next", " ", "integral"}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fixLogs", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Tau]"}]}], "]"}], 
        "\[Rule]", 
        RowBox[{
         RowBox[{"I", " ", "\[Pi]"}], " ", "+", " ", 
         RowBox[{"Log", "[", "2", "]"}], " ", "+", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"2", "-", " ", 
           RowBox[{"I", " ", "\[Tau]"}]}], "]"}]}]}], ",", " ", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"2", "\[Rho]", 
          RowBox[{"(", 
           RowBox[{"2", " ", "+", " ", 
            RowBox[{"I", " ", "\[Tau]"}]}], ")"}]}], "]"}], "->", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"2", "\[Rho]"}], "]"}], " ", "+", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"2", " ", "+", " ", 
           RowBox[{"I", " ", "\[Tau]"}]}], "]"}]}]}], ",", "  ", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"2", "\[Rho]", 
          RowBox[{"(", 
           RowBox[{"2", " ", "-", " ", 
            RowBox[{"I", " ", "\[Tau]"}]}], ")"}]}], "]"}], "->", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"2", "\[Rho]"}], "]"}], " ", "+", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"2", " ", "-", " ", 
           RowBox[{"I", " ", "\[Tau]"}]}], "]"}]}]}], ",", " ", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "4"}], "-", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Tau]"}]}], "]"}], 
        "\[Rule]", 
        RowBox[{
         RowBox[{
          RowBox[{"-", " ", "I"}], " ", "\[Pi]"}], " ", "+", " ", 
         RowBox[{"Log", "[", "2", "]"}], " ", "+", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"2", "+", " ", 
           RowBox[{"I", " ", "\[Tau]"}]}], "]"}]}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"G7", " ", "=", " ", 
     RowBox[{"G6", "/.", "fixLogs"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Reap", "[", 
      RowBox[{"G7", "/.", 
       RowBox[{"Log", "\[Rule]", "Sow"}]}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"2", ",", "1"}], "]"}], "]"}], "//", 
    "DeleteDuplicates"}]}]}]], "Input",
 CellChangeTimes->{{3.685107340584387*^9, 3.685107392359021*^9}, {
   3.685107425142976*^9, 3.68510742524268*^9}, {3.686665685581599*^9, 
   3.6866656988505497`*^9}, {3.68666965082734*^9, 3.686669671774898*^9}, 
   3.686669808003039*^9, {3.686669844463318*^9, 3.686669870226454*^9}, 
   3.68666990169394*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"2", " ", "\[Rho]"}], ",", 
   RowBox[{"2", "-", 
    RowBox[{"\[ImaginaryI]", " ", "\[Tau]"}]}], ",", "2", ",", 
   RowBox[{"2", "+", 
    RowBox[{"\[ImaginaryI]", " ", "\[Tau]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.685107366844818*^9, 3.6851074255613623`*^9}, 
   3.685115773903255*^9, 3.685116044025338*^9, 3.6851173257845716`*^9, 
   3.685118907823847*^9, 3.6851190560898952`*^9, 3.685119136060042*^9, 
   3.6866657297255487`*^9, 3.6866679700755796`*^9, 3.686668494517297*^9, {
   3.686669631742691*^9, 3.686669672075132*^9}, 3.686669870616023*^9, 
   3.686669901973825*^9, 3.686671740485486*^9, 3.686672640484414*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"spot", "-", 
    RowBox[{
    "check", " ", "the", " ", "r", " ", "integral", " ", "numerically"}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"numbers", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Rho]", "\[Rule]", 
        RowBox[{"3", "/", "5"}]}], ",", " ", 
       RowBox[{"\[Tau]", "\[Rule]", "6"}], ",", " ", 
       RowBox[{"\[Sigma]", "\[Rule]", "1"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Mathematica", " ", "chooses", " ", "cuts", " ", "such", " ", "that", " ",
      "we", " ", "need", " ", "to", " ", "swap", " ", "z", " ", "and", " ", 
     "zbar", " ", "to", " ", "check", " ", "numerically"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"temp1", " ", "=", " ", 
     RowBox[{"NIntegrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"r", " ", "prefactor", " ", "G2"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"z", "\[Rule]", "zbar"}], ",", 
            RowBox[{"zbar", "\[Rule]", "z"}]}], "}"}]}], "/.", "zvals"}], "/.",
         "numbers"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"r", ",", "0", ",", "\[Infinity]"}], "}"}], ",", " ", 
       RowBox[{"MaxRecursion", "\[Rule]", "20"}], ",", 
       RowBox[{"WorkingPrecision", "\[Rule]", "50"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"temp1", "//", "MF"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.685115215076439*^9, 3.685115327124901*^9}, {
  3.685115362437435*^9, 3.6851153628492517`*^9}, {3.685115409610216*^9, 
  3.6851154217736*^9}, {3.685115806045186*^9, 3.68511582679574*^9}, {
  3.6851159956715612`*^9, 3.685116004363695*^9}, {3.685116115521875*^9, 
  3.685116116311707*^9}, {3.685118868794285*^9, 3.685118871878367*^9}, {
  3.685119512975169*^9, 3.685119529391719*^9}, {3.686665747570142*^9, 
  3.686665795978997*^9}, {3.686667942106174*^9, 3.686667943611182*^9}, {
  3.686669693352766*^9, 3.686669694825448*^9}, {3.686669816260294*^9, 
  3.686669818587973*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "izero"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Integral and error estimates are 0 on all integration \
subregions. Try increasing the value of the MinRecursion option. If value of \
integral may be 0, specify a finite value for the AccuracyGoal option. \\!\\(\
\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/NIntegrate\\\", ButtonNote -> \
\\\"NIntegrate::izero\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.686669683572361*^9, 3.6866696963715143`*^9}, 
   3.686669820182323*^9, 3.686671741839293*^9, 3.686672641855557*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "izero"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Integral and error estimates are 0 on all integration \
subregions. Try increasing the value of the MinRecursion option. If value of \
integral may be 0, specify a finite value for the AccuracyGoal option. \\!\\(\
\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/NIntegrate\\\", ButtonNote -> \
\\\"NIntegrate::izero\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.686669683572361*^9, 3.6866696963715143`*^9}, 
   3.686669820182323*^9, 3.686671741839293*^9, 3.6866726418952227`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "izero"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Integral and error estimates are 0 on all integration \
subregions. Try increasing the value of the MinRecursion option. If value of \
integral may be 0, specify a finite value for the AccuracyGoal option. \\!\\(\
\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/NIntegrate\\\", ButtonNote -> \
\\\"NIntegrate::izero\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.686669683572361*^9, 3.6866696963715143`*^9}, 
   3.686669820182323*^9, 3.686671741839293*^9, 3.686672641940134*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Further output of \
\[NoBreak]\\!\\(\\*StyleBox[\\(NIntegrate :: izero\\), \
\\\"MessageName\\\"]\\)\[NoBreak] will be suppressed during this calculation. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.686669683572361*^9, 3.6866696963715143`*^9}, 
   3.686669820182323*^9, 3.686671741839293*^9, 3.686672641973913*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{
       "-", "0.007808628957823961931457457597221871116013322398381558076806893\
00620613999514`50.01002807564305"}], "+", 
       RowBox[{
       "0.00744788585530228119409055942109137881836185452475019015760626704894\
935438307`49.98948630079037", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{
       "-", "0.035437734494288770796142106214975515794345982830159808519801553\
99894921866063`50.111638521626745"}], "+", 
       RowBox[{
       "0.01569135349554503303350103131445908215651048983204359061303944421296\
558363201`49.75783297794013", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{
       "-", "0.019960330136453478913698164509337054361075126266719278583637040\
08757138947104`50.15050338000995"}], "-", 
       RowBox[{
       "0.00014600197510800824395186234378482654110038142973237515431478217686\
822642367`48.01469439086959", " ", "\[ImaginaryI]"}]}]},
     {"0", "0", "0"},
     {
      RowBox[{
      "0.032241762849474074379563073561071948470394154117009881185680145034930\
19768845`50.14974533540895", "+", 
       RowBox[{
       "0.00192121827087070116927899501524014695976618688820274754647500398916\
885670011`48.92490326430343", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
      "0.171352228925225246647962740525301455720811586052747010540128734367438\
59389631`50.150197648426555", "-", 
       RowBox[{
       "0.00655299955924961204473825535346951004975669223170490874534135695892\
891785006`48.732748029129354", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
      "0.218803786968258601147674908330020916505300711983175007769351246225368\
50910962`50.13937232590122", "+", 
       RowBox[{
       "0.05020737409279864639365475674123136341924715964141591232739947339094\
701301567`49.500084999414554", " ", "\[ImaginaryI]"}]}]},
     {"0", "0", "0"},
     {
      RowBox[{
       RowBox[{
       "-", "0.015404428105135322252674447317096167058312899102839529729074512\
83208843438068`49.95633996591545"}], "-", 
       RowBox[{
       "0.01851994688257283935397450064648730225481288925932198787074241382945\
827455595`50.036334123039175", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{
       "-", "0.135356752584411164964442180035641078074474779054319465645193548\
02038323971845`50.023289961865224"}], "-", 
       RowBox[{
       "0.12080880406611454412793238259447902868557692376035128968933411102060\
88470014`49.97390862053079", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{
       "-", "0.510429773643077963688354294087630288780117437920454139303150532\
55086376480253`50.0945256190981"}], "-", 
       RowBox[{
       "0.27682641978489498064328455604697896904533701339933145105280103184857\
245707966`49.82879715601432", " ", "\[ImaginaryI]"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.685115236421129*^9, 3.6851153008697433`*^9}, 
   3.6851153329188423`*^9, 3.685115370983754*^9, 3.685115427191351*^9, 
   3.685115775825633*^9, 3.6851160441346283`*^9, 3.685117331150399*^9, 
   3.685118913280541*^9, 3.6851190616101*^9, 3.685119143504569*^9, 
   3.686665734306484*^9, 3.6866658015043592`*^9, 3.686667970109893*^9, 
   3.686668494559436*^9, {3.686669686806611*^9, 3.686669699560898*^9}, 
   3.686669823425161*^9, 3.686671745132202*^9, 3.686672645049115*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Compare", " ", "to", " ", "analytic", " ", "answer"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"G6", "/.", "numbers"}], ")"}], "-", "temp1"}], "//", "N"}], "//",
     "MF"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"G7", "/.", "numbers"}], ")"}], "-", "temp1"}], "//", "N"}], "//",
      "Expand"}], "//", "MF"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.685115344600012*^9, 3.6851153499607067`*^9}, {
  3.685115382770771*^9, 3.6851153999969177`*^9}, {3.685115433258234*^9, 
  3.6851154339061623`*^9}, {3.685116072140583*^9, 3.685116072599003*^9}, {
  3.685117346008081*^9, 3.6851173900345707`*^9}, {3.6866658081062737`*^9, 
  3.686665830921067*^9}, {3.686669764937311*^9, 3.6866697654642363`*^9}, {
  3.6866698306593447`*^9, 3.6866698328298817`*^9}, {3.686669881869719*^9, 
  3.686669882847907*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]},
     {"0.`", "0.`", "0.`"},
     {
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]},
     {"0.`", "0.`", "0.`"},
     {
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.6851153452597713`*^9, 3.6851153501163*^9}, {
   3.685115383652041*^9, 3.685115400290926*^9}, 3.685115434178022*^9, 
   3.685115776828557*^9, {3.685116063325919*^9, 3.685116072981442*^9}, {
   3.685117331246872*^9, 3.685117351528857*^9}, {3.6851173841488647`*^9, 
   3.68511739060744*^9}, 3.6851189135858927`*^9, 3.6851190619802103`*^9, 
   3.685119146616996*^9, 3.6866657344217176`*^9, 3.6866657875874777`*^9, 
   3.686665833124207*^9, 3.686667970143347*^9, 3.686668494593616*^9, {
   3.686669689188551*^9, 3.686669701931798*^9}, 3.686669765866189*^9, {
   3.686669814504829*^9, 3.686669833169619*^9}, {3.6866698726677837`*^9, 
   3.68666990386094*^9}, 3.686671745206955*^9, 3.6866726451737623`*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]},
     {"0.`", "0.`", "0.`"},
     {
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]},
     {"0.`", "0.`", "0.`"},
     {
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.6851153452597713`*^9, 3.6851153501163*^9}, {
   3.685115383652041*^9, 3.685115400290926*^9}, 3.685115434178022*^9, 
   3.685115776828557*^9, {3.685116063325919*^9, 3.685116072981442*^9}, {
   3.685117331246872*^9, 3.685117351528857*^9}, {3.6851173841488647`*^9, 
   3.68511739060744*^9}, 3.6851189135858927`*^9, 3.6851190619802103`*^9, 
   3.685119146616996*^9, 3.6866657344217176`*^9, 3.6866657875874777`*^9, 
   3.686665833124207*^9, 3.686667970143347*^9, 3.686668494593616*^9, {
   3.686669689188551*^9, 3.686669701931798*^9}, 3.686669765866189*^9, {
   3.686669814504829*^9, 3.686669833169619*^9}, {3.6866698726677837`*^9, 
   3.68666990386094*^9}, 3.686671745206955*^9, 3.6866726451758757`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["tau integral", "Subsection",
 CellChangeTimes->{{3.685106729756793*^9, 3.685106736446488*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Next", " ", "we", " ", "want", " ", "to", " ", "integrate", " ", "G7", " ",
    "over", " ", "\[Tau]"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.685110044087078*^9, 3.685110050773776*^9}, {
  3.686665845637117*^9, 3.686665848605797*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Separate", " ", "into", " ", "various", " ", "log", " ", "types"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"W1", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"2", " ", "-", " ", 
         RowBox[{"I", " ", "\[Tau]"}]}], "]"}], 
       RowBox[{"Coefficient", "[", 
        RowBox[{"G7", ",", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"2", "-", 
           RowBox[{"I", " ", "\[Tau]"}]}], "]"}]}], "]"}]}], "//", "S"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"H1", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"2", "+", 
         RowBox[{"I", " ", "\[Tau]"}]}], "]"}], " ", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"G7", ",", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"2", "+", " ", 
           RowBox[{"I", " ", "\[Tau]"}]}], "]"}]}], "]"}]}], "//", "S"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U1", " ", "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"G7", " ", "/.", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"2", "+", 
           RowBox[{"I", " ", "\[Tau]"}]}], "]"}], "\[Rule]", "0"}]}], "/.", 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"2", "-", 
          RowBox[{"I", " ", "\[Tau]"}]}], "]"}], "\[Rule]", "0"}]}], "//", 
      "S"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "G7", " ", "-", " ", "U1", " ", "-", " ", "W1", "  ", "-", " ", "H1"}], 
    " ", "//", "S"}]}]}]], "Input",
 CellChangeTimes->{{3.685107452042553*^9, 3.685107500303434*^9}, {
  3.685107597632636*^9, 3.6851076515945587`*^9}, {3.686669938076338*^9, 
  3.686669945084359*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6851074736311283`*^9, 3.685107500691414*^9}, {
   3.685107629910893*^9, 3.685107656736579*^9}, 3.685117408373754*^9, 
   3.685118932410823*^9, 3.685119072570539*^9, 3.685119153872727*^9, 
   3.686665859492025*^9, 3.686667970221348*^9, 3.686668494655261*^9, {
   3.686669924839658*^9, 3.6866699509707727`*^9}, 3.6866717810821457`*^9, 
   3.6866726478283987`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"The", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"2", "+", 
        RowBox[{"I", " ", "\[Tau]"}]}], "]"}], " ", "terms", " ", "integrate",
       " ", "to", " ", "zero"}], ";", " ", 
     RowBox[{
     "the", " ", "numerics", " ", "complain", " ", "but", " ", "all", " ", 
      "these", " ", "integrals", " ", "are", " ", "done", " ", 
      "analytically"}]}], ",", " ", "too"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"H1", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Rho]", "\[Rule]", 
         RowBox[{"3", "/", "5"}]}], ",", 
        RowBox[{"\[Sigma]", "\[Rule]", "1"}]}], "}"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"\[Tau]", ",", 
       RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
     RowBox[{"MaxRecursion", "\[Rule]", "18"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "35"}]}], "]"}], "//", 
   "Chop"}]}]], "Input",
 CellChangeTimes->{{3.685107721613865*^9, 3.685107773180767*^9}, {
   3.68510785638337*^9, 3.685107857020749*^9}, 3.6866699572457952`*^9, {
   3.686671807089384*^9, 3.686671816122244*^9}, {3.6866726550217752`*^9, 
   3.6866726604993353`*^9}, {3.686672729890571*^9, 3.686672755472316*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Numerical integration converging too slowly; suspect one \
of the following: singularity, value of the integration is 0, highly \
oscillatory integrand, or WorkingPrecision too small. \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/slwcon\\\", ButtonNote -> \
\\\"NIntegrate::slwcon\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.686669929682041*^9, 3.686669959584648*^9}, 
   3.686671782997566*^9, {3.6866726497991343`*^9, 3.68667267691789*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"The global error of the strategy GlobalAdaptive has \
increased more than \[NoBreak]\\!\\(400\\)\[NoBreak] times. The global error \
is expected to decrease monotonically after a number of integrand \
evaluations. Suspect one of the following: the working precision is \
insufficient for the specified precision goal; the integrand is highly \
oscillatory or it is not a (piecewise) smooth function; or the true value of \
the integral is 0. Increasing the value of the GlobalAdaptive option \
MaxErrorIncreases might lead to a convergent numerical integration. \
NIntegrate obtained \
\[NoBreak]\\!\\(\\(\\(-3.\
692617125396743334246380978528818119115335695037008704561799581273594728606066\
747179`85.*^-44\\)\\) + \
\\(\\(5.4584236611019233589071415502494503905952678859242999698382167492414192\
34605459501692`85.*^-37\\\\ \[ImaginaryI]\\)\\)\\)\[NoBreak] and \
\[NoBreak]\\!\\(1.\
030221715492279173268079521132687160751999364767013056824138361440471610604668\
617136`85.*^-34\\)\[NoBreak] for the integral and error estimates. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/NIntegrate/eincr\\\", \
ButtonNote -> \\\"NIntegrate::eincr\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.686669929682041*^9, 3.686669959584648*^9}, 
   3.686671782997566*^9, {3.6866726497991343`*^9, 3.686672679638329*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Numerical integration converging too slowly; suspect one \
of the following: singularity, value of the integration is 0, highly \
oscillatory integrand, or WorkingPrecision too small. \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/slwcon\\\", ButtonNote -> \
\\\"NIntegrate::slwcon\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.686669929682041*^9, 3.686669959584648*^9}, 
   3.686671782997566*^9, 3.6866726497991343`*^9, 3.6866726805695457`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"The global error of the strategy GlobalAdaptive has \
increased more than \[NoBreak]\\!\\(400\\)\[NoBreak] times. The global error \
is expected to decrease monotonically after a number of integrand \
evaluations. Suspect one of the following: the working precision is \
insufficient for the specified precision goal; the integrand is highly \
oscillatory or it is not a (piecewise) smooth function; or the true value of \
the integral is 0. Increasing the value of the GlobalAdaptive option \
MaxErrorIncreases might lead to a convergent numerical integration. \
NIntegrate obtained \
\[NoBreak]\\!\\(1.\
094527086565494734302248880437227973842506084247619168261943640028093782691136\
706703`85.*^-43 - \
\\(\\(2.0820445676965609044114353661355538643290693415589456014711533180606381\
04758624931611`85.*^-36\\\\ \[ImaginaryI]\\)\\)\\)\[NoBreak] and \
\[NoBreak]\\!\\(4.\
121204804229098046435307324344792301305605799065853207383945392920196375509632\
517891`85.*^-34\\)\[NoBreak] for the integral and error estimates. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/NIntegrate/eincr\\\", \
ButtonNote -> \\\"NIntegrate::eincr\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.686669929682041*^9, 3.686669959584648*^9}, 
   3.686671782997566*^9, 3.6866726497991343`*^9, 3.6866726835734177`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Numerical integration converging too slowly; suspect one \
of the following: singularity, value of the integration is 0, highly \
oscillatory integrand, or WorkingPrecision too small. \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/slwcon\\\", ButtonNote -> \
\\\"NIntegrate::slwcon\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.686669929682041*^9, 3.686669959584648*^9}, 
   3.686671782997566*^9, 3.6866726497991343`*^9, 3.686672684048711*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Further output of \
\[NoBreak]\\!\\(\\*StyleBox[\\(NIntegrate :: slwcon\\), \
\\\"MessageName\\\"]\\)\[NoBreak] will be suppressed during this calculation. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.686669929682041*^9, 3.686669959584648*^9}, 
   3.686671782997566*^9, 3.6866726497991343`*^9, 3.686672684089374*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"The global error of the strategy GlobalAdaptive has \
increased more than \[NoBreak]\\!\\(400\\)\[NoBreak] times. The global error \
is expected to decrease monotonically after a number of integrand \
evaluations. Suspect one of the following: the working precision is \
insufficient for the specified precision goal; the integrand is highly \
oscillatory or it is not a (piecewise) smooth function; or the true value of \
the integral is 0. Increasing the value of the GlobalAdaptive option \
MaxErrorIncreases might lead to a convergent numerical integration. \
NIntegrate obtained \
\[NoBreak]\\!\\(\\(\\(-8.\
148293942491951606428896659042770764475279680060910117697251886680485519125784\
888938`85.*^-45\\)\\) + \
\\(\\(8.0892920724320887870391423160496626398179484561058693936549666405594156\
79903437251258`85.*^-37\\\\ \[ImaginaryI]\\)\\)\\)\[NoBreak] and \
\[NoBreak]\\!\\(2.\
061496804924193493098634822314772219588026016208702159490915114218178747398923\
245967`85.*^-34\\)\[NoBreak] for the integral and error estimates. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/NIntegrate/eincr\\\", \
ButtonNote -> \\\"NIntegrate::eincr\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.686669929682041*^9, 3.686669959584648*^9}, 
   3.686671782997566*^9, 3.6866726497991343`*^9, 3.686672686358108*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Further output of \
\[NoBreak]\\!\\(\\*StyleBox[\\(NIntegrate :: eincr\\), \
\\\"MessageName\\\"]\\)\[NoBreak] will be suppressed during this calculation. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.686669929682041*^9, 3.686669959584648*^9}, 
   3.686671782997566*^9, 3.6866726497991343`*^9, 3.686672686392435*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "izero"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Integral and error estimates are 0 on all integration \
subregions. Try increasing the value of the MinRecursion option. If value of \
integral may be 0, specify a finite value for the AccuracyGoal option. \\!\\(\
\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/NIntegrate\\\", ButtonNote -> \
\\\"NIntegrate::izero\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.686669929682041*^9, 3.686669959584648*^9}, 
   3.686671782997566*^9, 3.6866726497991343`*^9, 3.686672686426199*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "izero"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Integral and error estimates are 0 on all integration \
subregions. Try increasing the value of the MinRecursion option. If value of \
integral may be 0, specify a finite value for the AccuracyGoal option. \\!\\(\
\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/NIntegrate\\\", ButtonNote -> \
\\\"NIntegrate::izero\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.686669929682041*^9, 3.686669959584648*^9}, 
   3.686671782997566*^9, 3.6866726497991343`*^9, 3.686672686475588*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "izero"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Integral and error estimates are 0 on all integration \
subregions. Try increasing the value of the MinRecursion option. If value of \
integral may be 0, specify a finite value for the AccuracyGoal option. \\!\\(\
\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/NIntegrate\\\", ButtonNote -> \
\\\"NIntegrate::izero\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.686669929682041*^9, 3.686669959584648*^9}, 
   3.686671782997566*^9, 3.6866726497991343`*^9, 3.6866726865244102`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Further output of \
\[NoBreak]\\!\\(\\*StyleBox[\\(NIntegrate :: izero\\), \
\\\"MessageName\\\"]\\)\[NoBreak] will be suppressed during this calculation. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.686669929682041*^9, 3.686669959584648*^9}, 
   3.686671782997566*^9, 3.6866726497991343`*^9, 3.6866726865257607`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.685107734305344*^9, 3.685107768728936*^9, 
  3.68510783765949*^9, 3.6851174734467573`*^9, 3.6851189327304697`*^9, 
  3.68511907287836*^9, 3.6851192196743402`*^9, 3.686665918791585*^9, 
  3.6866679702551317`*^9, 3.686668494693068*^9, 3.6866699327310133`*^9, 
  3.68667001539526*^9, 3.68667183757224*^9, 3.686672665959807*^9, 
  3.686672709143656*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"The", " ", "non"}], "-", 
    RowBox[{
    "log", " ", "terms", " ", "are", " ", "integrated", " ", "by", " ", 
     RowBox[{"residues", ":"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"U2", " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "\[Pi]", " ", "I", " ", 
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"U1", ",", " ", 
        RowBox[{"{", 
         RowBox[{"\[Tau]", ",", 
          RowBox[{
           RowBox[{"-", " ", "2"}], "I"}], ",", " ", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "//", "S"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Check", " ", "numerically"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"U1", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Rho]", "\[Rule]", 
          RowBox[{"3", "/", "5"}]}], ",", 
         RowBox[{"\[Sigma]", "\[Rule]", "1"}]}], "}"}]}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"\[Tau]", ",", 
        RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
      RowBox[{"MaxRecursion", "\[Rule]", "20"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "50"}]}], "]"}], "//", "Chop"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"%", "-", "U2"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Rho]", "\[Rule]", 
        RowBox[{"3", "/", "5"}]}], ",", 
       RowBox[{"\[Sigma]", "\[Rule]", "1"}]}], "}"}]}], "//", 
    "N"}]}]}]], "Input",
 CellChangeTimes->{{3.685107867892613*^9, 3.685107938133523*^9}, {
  3.68511898623452*^9, 3.685118997750915*^9}, {3.6851191106083603`*^9, 
  3.6851191186300583`*^9}, {3.686666008257465*^9, 3.6866660120928*^9}, {
  3.6866700465611343`*^9, 3.686670071534788*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"5", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["\[Pi]", "3"], " ", "\[Rho]", " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"25", " ", "\[Rho]"}], "+", 
         RowBox[{"85", " ", 
          SuperscriptBox["\[Rho]", "2"]}], "+", 
         RowBox[{"221", " ", 
          SuperscriptBox["\[Rho]", "3"]}]}], ")"}]}], 
      RowBox[{"2", " ", "\[Sigma]"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"15", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"10", "+", 
          RowBox[{"45", " ", "\[Rho]"}], "+", 
          RowBox[{"129", " ", 
           SuperscriptBox["\[Rho]", "2"]}]}], ")"}]}], "\[Sigma]"]}], ",", 
     FractionBox[
      RowBox[{"30", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["\[Pi]", "3"], " ", 
       SuperscriptBox["\[Rho]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"21", " ", "\[Rho]"}]}], ")"}]}], "\[Sigma]"]}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"75", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"9", " ", "\[Rho]"}]}], ")"}]}], "\[Sigma]"]}], ",", 
     FractionBox[
      RowBox[{"75", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["\[Pi]", "3"], " ", "\[Rho]", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"13", " ", "\[Rho]"}], "+", 
         RowBox[{"44", " ", 
          SuperscriptBox["\[Rho]", "2"]}]}], ")"}]}], "\[Sigma]"], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"300", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"7", " ", "\[Rho]"}]}], ")"}]}], "\[Sigma]"]}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"300", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["\[Rho]", "2"]}], "\[Sigma]"]}], ",", 
     FractionBox[
      RowBox[{"150", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["\[Pi]", "3"], " ", "\[Rho]", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"7", " ", "\[Rho]"}]}], ")"}]}], "\[Sigma]"]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.6851079000009193`*^9, 3.685107942134203*^9, 3.685117473575465*^9, 
   3.68511893283877*^9, {3.6851189869147587`*^9, 3.685118999988574*^9}, 
   3.685119073007461*^9, 3.685119111453868*^9, 3.68511921980375*^9, 
   3.6866659188755503`*^9, 3.6866679702875977`*^9, 3.686668494726864*^9, {
   3.686670020111804*^9, 3.68667007210817*^9}, 3.686671837753612*^9, 
   3.686672709393886*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "izero"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Integral and error estimates are 0 on all integration \
subregions. Try increasing the value of the MinRecursion option. If value of \
integral may be 0, specify a finite value for the AccuracyGoal option. \\!\\(\
\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/NIntegrate\\\", ButtonNote -> \
\\\"NIntegrate::izero\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.686670022533889*^9, 3.686670074527734*^9}, 
   3.686671840187063*^9, 3.686672711750744*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "izero"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Integral and error estimates are 0 on all integration \
subregions. Try increasing the value of the MinRecursion option. If value of \
integral may be 0, specify a finite value for the AccuracyGoal option. \\!\\(\
\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/NIntegrate\\\", ButtonNote -> \
\\\"NIntegrate::izero\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.686670022533889*^9, 3.686670074527734*^9}, 
   3.686671840187063*^9, 3.686672711796309*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "izero"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Integral and error estimates are 0 on all integration \
subregions. Try increasing the value of the MinRecursion option. If value of \
integral may be 0, specify a finite value for the AccuracyGoal option. \\!\\(\
\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/NIntegrate\\\", ButtonNote -> \
\\\"NIntegrate::izero\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.686670022533889*^9, 3.686670074527734*^9}, 
   3.686671840187063*^9, 3.6866727118464403`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Further output of \
\[NoBreak]\\!\\(\\*StyleBox[\\(NIntegrate :: izero\\), \
\\\"MessageName\\\"]\\)\[NoBreak] will be suppressed during this calculation. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.686670022533889*^9, 3.686670074527734*^9}, 
   3.686671840187063*^9, 3.686672711879691*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Numerical integration converging too slowly; suspect one \
of the following: singularity, value of the integration is 0, highly \
oscillatory integrand, or WorkingPrecision too small. \\!\\(\\*ButtonBox[\\\"\
\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/slwcon\\\", ButtonNote -> \
\\\"NIntegrate::slwcon\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.686670022533889*^9, 3.686670074527734*^9}, 
   3.686671840187063*^9, 3.686672716877399*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "eincr"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"The global error of the strategy GlobalAdaptive has \
increased more than \[NoBreak]\\!\\(400\\)\[NoBreak] times. The global error \
is expected to decrease monotonically after a number of integrand \
evaluations. Suspect one of the following: the working precision is \
insufficient for the specified precision goal; the integrand is highly \
oscillatory or it is not a (piecewise) smooth function; or the true value of \
the integral is 0. Increasing the value of the GlobalAdaptive option \
MaxErrorIncreases might lead to a convergent numerical integration. \
NIntegrate obtained \
\[NoBreak]\\!\\(\\(\\(-1.\
965504973466417617731625468890933486848930560296892100863065296825986501869312\
984810845623979855522`100.*^-57\\)\\) - \
\\(\\(1.5384196558591185824085038221522698346971763610881559106288495211694614\
96861184175602420441399807604`100.*^-57\\\\ \[ImaginaryI]\\)\\)\\)\[NoBreak] \
and \[NoBreak]\\!\\(1.\
981171878953016656059298530405881542757701207442116509595608946911750262157671\
544965799635117694746`100.*^-53\\)\[NoBreak] for the integral and error \
estimates. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\
\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/NIntegrate/eincr\\\", ButtonNote -> \
\\\"NIntegrate::eincr\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{{3.686670022533889*^9, 3.686670074527734*^9}, 
   3.686671840187063*^9, 3.686672722582386*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "4573.5498354509446751634583776577241979090389646223169296184677605810742\
4713917675`50.15051499783199", " ", "\[ImaginaryI]"}], ",", 
     RowBox[{
      RowBox[{
      "-", "13970.\
68412150277177538541613767427824463786162086224830176952889791689340553529194`\
50.15051499783199"}], " ", "\[ImaginaryI]"}], ",", 
     RowBox[{
     "3536.2038428348338913727227807727799200233897103620647712296185387498003\
1251960906`50.15051499783199", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
      "-", "6195.\
05408072390407106016775040685876140461265546384454643472928169777251567259649`\
50.15051499783199"}], " ", "\[ImaginaryI]"}], ",", 
     RowBox[{
     "37170.324484343424426361006502441152568427675932783067219638060144141962\
94951110278`50.15051499783199", " ", "\[ImaginaryI]"}], ",", 
     RowBox[{
      RowBox[{
      "-", "20761.\
8028651287595894989405689310942274100532237166681690193580219806290360473991`\
50.15051499783199"}], " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{
      "-", "3348.\
67788147238057895144202724695068184033116511559167732109232343451226271424067`\
50.15051499783199"}], " ", "\[ImaginaryI]"}], ",", 
     RowBox[{
     "20092.067288834283473708652163481704091041986990693549806429271838501995\
65343146705`50.15051499783199", " ", "\[ImaginaryI]"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.6851079000009193`*^9, 3.685107942134203*^9, 3.685117473575465*^9, 
   3.68511893283877*^9, {3.6851189869147587`*^9, 3.685118999988574*^9}, 
   3.685119073007461*^9, 3.685119111453868*^9, 3.68511921980375*^9, 
   3.6866659188755503`*^9, 3.6866679702875977`*^9, 3.686668494726864*^9, {
   3.686670020111804*^9, 3.68667007210817*^9}, 3.686671837753612*^9, 
   3.6866727243712587`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"0.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"0.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", "0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"0.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"0.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", "0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", 
     RowBox[{"0.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"0.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.6851079000009193`*^9, 3.685107942134203*^9, 3.685117473575465*^9, 
   3.68511893283877*^9, {3.6851189869147587`*^9, 3.685118999988574*^9}, 
   3.685119073007461*^9, 3.685119111453868*^9, 3.68511921980375*^9, 
   3.6866659188755503`*^9, 3.6866679702875977`*^9, 3.686668494726864*^9, {
   3.686670020111804*^9, 3.68667007210817*^9}, 3.686671837753612*^9, 
   3.68667272437286*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "And", " ", "the", " ", "remaining", " ", "log", " ", "terms", " ", "are",
      " ", "non"}], "-", 
    RowBox[{"zero", " ", "and", " ", "integrated", " ", "analytically"}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"pole", " ", "=", " ", 
    RowBox[{"\[Tau]", "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
           RowBox[{"\[Rho]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}]}]}],
           ")"}], "\[Equal]", "0"}], ",", " ", "\[Tau]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"W4", " ", "=", " ", 
    RowBox[{
     RowBox[{"2", "\[Pi]", " ", "I", " ", 
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"W1", ",", " ", 
        RowBox[{"{", 
         RowBox[{"\[Tau]", ",", "pole", ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "//", "S"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"this", " ", "gives", " ", "same", " ", "answer"}], ";", " ", 
     RowBox[{"residue", " ", "is", " ", "faster"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"denom", " ", "=", " ", 
      RowBox[{"\[Sigma]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[ImaginaryI]"}], "-", "\[Tau]", "+", 
          RowBox[{"\[Rho]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[ImaginaryI]"}], "+", "\[Tau]"}], ")"}]}]}], 
         ")"}], "11"]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"W2", "  ", "=", " ", 
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"S", "[", 
         RowBox[{"denom", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "\[Lambda]", ",", 
             RowBox[{"\[Lambda]", "^", "2"}], ",", " ", 
             RowBox[{"\[Lambda]", "^", "3"}], ",", " ", 
             RowBox[{"\[Lambda]", "^", "4"}]}], "}"}], ".", "W1", ".", 
           RowBox[{"{", 
            RowBox[{"ns", ",", "nf", ",", "nv"}], "}"}]}]}], "]"}], ",", " ", 
        "\[Tau]", ",", " ", "S"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"W3", " ", "=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Integrate", "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", "denom"], "*", "#"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"\[Tau]", ",", 
            RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
          " ", 
          RowBox[{"GenerateConditions", "\[Rule]", "False"}], ",", " ", 
          RowBox[{"Assumptions", "\[Rule]", 
           RowBox[{"1", ">", "\[Rho]", ">", "0"}]}]}], "]"}], "&"}], "/@", 
       "W2"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"W4", " ", "=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"CoefficientList", "[", 
         RowBox[{"W3", ",", " ", "\[Lambda]"}], "]"}], "/.", "plugn"}], "//", 
       "S"}]}]}], "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.685109502189085*^9, 3.685109646453212*^9}, 
   3.685109832086182*^9, {3.686670095758299*^9, 3.686670116425357*^9}, {
   3.6866713510902653`*^9, 3.6866713974731493`*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "\[Rho]"}], ")"}]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", "\[Rho]"}]]}]], "Output",
 CellChangeTimes->{{3.685109513022091*^9, 3.685109615505191*^9}, 
   3.6851096478936577`*^9, 3.6851098341600533`*^9, 3.685117484921454*^9, 
   3.685118938863819*^9, 3.6851190778517714`*^9, 3.6851192954755373`*^9, 
   3.686665986772448*^9, 3.686667970392627*^9, 3.686668494815399*^9, {
   3.686670101067792*^9, 3.686670117565077*^9}, 3.686671401634247*^9, 
   3.686671852942505*^9, 3.6866727244905443`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["\[Rho]", "5"], " ", 
        RowBox[{"(", 
         RowBox[{"481", "-", 
          RowBox[{"1480", " ", "\[Rho]"}], "+", 
          RowBox[{"1810", " ", 
           SuperscriptBox["\[Rho]", "2"]}], "-", 
          RowBox[{"1020", " ", 
           SuperscriptBox["\[Rho]", "3"]}], "+", 
          RowBox[{"221", " ", 
           SuperscriptBox["\[Rho]", "4"]}]}], ")"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], "5"], " ", 
        "\[Sigma]"}]]}], ",", 
     FractionBox[
      RowBox[{"15", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["\[Pi]", "3"], " ", 
       SuperscriptBox["\[Rho]", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"294", "-", 
         RowBox[{"890", " ", "\[Rho]"}], "+", 
         RowBox[{"1075", " ", 
          SuperscriptBox["\[Rho]", "2"]}], "-", 
         RowBox[{"600", " ", 
          SuperscriptBox["\[Rho]", "3"]}], "+", 
         RowBox[{"129", " ", 
          SuperscriptBox["\[Rho]", "4"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], "5"], " ", 
       "\[Sigma]"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"30", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["\[Rho]", "5"], " ", 
        RowBox[{"(", 
         RowBox[{"56", "-", 
          RowBox[{"160", " ", "\[Rho]"}], "+", 
          RowBox[{"185", " ", 
           SuperscriptBox["\[Rho]", "2"]}], "-", 
          RowBox[{"100", " ", 
           SuperscriptBox["\[Rho]", "3"]}], "+", 
          RowBox[{"21", " ", 
           SuperscriptBox["\[Rho]", "4"]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], "5"], " ", 
        "\[Sigma]"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"15", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["\[Pi]", "3"], " ", 
       SuperscriptBox["\[Rho]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"129", "-", 
         RowBox[{"351", " ", "\[Rho]"}], "+", 
         RowBox[{"400", " ", 
          SuperscriptBox["\[Rho]", "2"]}], "-", 
         RowBox[{"215", " ", 
          SuperscriptBox["\[Rho]", "3"]}], "+", 
         RowBox[{"45", " ", 
          SuperscriptBox["\[Rho]", "4"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], "5"], " ", 
       "\[Sigma]"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"15", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["\[Rho]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"576", "-", 
          RowBox[{"1619", " ", "\[Rho]"}], "+", 
          RowBox[{"1890", " ", 
           SuperscriptBox["\[Rho]", "2"]}], "-", 
          RowBox[{"1035", " ", 
           SuperscriptBox["\[Rho]", "3"]}], "+", 
          RowBox[{"220", " ", 
           SuperscriptBox["\[Rho]", "4"]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], "5"], " ", 
        "\[Sigma]"}]]}], ",", 
     FractionBox[
      RowBox[{"60", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["\[Pi]", "3"], " ", 
       SuperscriptBox["\[Rho]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"87", "-", 
         RowBox[{"253", " ", "\[Rho]"}], "+", 
         RowBox[{"300", " ", 
          SuperscriptBox["\[Rho]", "2"]}], "-", 
         RowBox[{"165", " ", 
          SuperscriptBox["\[Rho]", "3"]}], "+", 
         RowBox[{"35", " ", 
          SuperscriptBox["\[Rho]", "4"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], "5"], " ", 
       "\[Sigma]"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"15", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["\[Rho]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "-", 
          RowBox[{"4", " ", "\[Rho]"}], "+", 
          SuperscriptBox["\[Rho]", "2"]}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], "5"], " ", 
        "\[Sigma]"}]]}], ",", 
     FractionBox[
      RowBox[{"30", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox["\[Pi]", "3"], " ", 
       SuperscriptBox["\[Rho]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"35", "-", 
         RowBox[{"88", " ", "\[Rho]"}], "+", 
         RowBox[{"97", " ", 
          SuperscriptBox["\[Rho]", "2"]}], "-", 
         RowBox[{"50", " ", 
          SuperscriptBox["\[Rho]", "3"]}], "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["\[Rho]", "4"]}]}], ")"}]}], 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], "5"], " ", 
       "\[Sigma]"}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"30", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["\[Rho]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"70", "-", 
          RowBox[{"224", " ", "\[Rho]"}], "+", 
          RowBox[{"281", " ", 
           SuperscriptBox["\[Rho]", "2"]}], "-", 
          RowBox[{"160", " ", 
           SuperscriptBox["\[Rho]", "3"]}], "+", 
          RowBox[{"35", " ", 
           SuperscriptBox["\[Rho]", "4"]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], "5"], " ", 
        "\[Sigma]"}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.685109513022091*^9, 3.685109615505191*^9}, 
   3.6851096478936577`*^9, 3.6851098341600533`*^9, 3.685117484921454*^9, 
   3.685118938863819*^9, 3.6851190778517714`*^9, 3.6851192954755373`*^9, 
   3.686665986772448*^9, 3.686667970392627*^9, 3.686668494815399*^9, {
   3.686670101067792*^9, 3.686670117565077*^9}, 3.686671401634247*^9, 
   3.686671852942505*^9, 3.686672724658366*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Check", " ", "this", " ", "numerically"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"W1", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Rho]", "\[Rule]", 
          RowBox[{"3", "/", "5"}]}], ",", " ", 
         RowBox[{"\[Sigma]", "\[Rule]", "1"}]}], "}"}]}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"\[Tau]", ",", 
        RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", " ", 
      RowBox[{"MaxRecursion", "\[Rule]", "20"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "50"}]}], "]"}], "//", "Chop"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"%", "-", "W4"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Rho]", "\[Rule]", 
        RowBox[{"3", "/", "5"}]}], ",", " ", 
       RowBox[{"\[Sigma]", "\[Rule]", "1"}]}], "}"}]}], "//", 
    "N"}]}]}]], "Input",
 CellChangeTimes->{{3.685109910020815*^9, 3.685109939052576*^9}, {
  3.686670133095458*^9, 3.686670133477727*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "izero"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Integral and error estimates are 0 on all integration \
subregions. Try increasing the value of the MinRecursion option. If value of \
integral may be 0, specify a finite value for the AccuracyGoal option. \\!\\(\
\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/NIntegrate\\\", ButtonNote -> \
\\\"NIntegrate::izero\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.6866702056662493`*^9, 3.686671409468157*^9, 
  3.686671854477453*^9, 3.686672726103627*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "izero"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Integral and error estimates are 0 on all integration \
subregions. Try increasing the value of the MinRecursion option. If value of \
integral may be 0, specify a finite value for the AccuracyGoal option. \\!\\(\
\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/NIntegrate\\\", ButtonNote -> \
\\\"NIntegrate::izero\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.6866702056662493`*^9, 3.686671409468157*^9, 
  3.686671854477453*^9, 3.686672726147861*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "izero"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Integral and error estimates are 0 on all integration \
subregions. Try increasing the value of the MinRecursion option. If value of \
integral may be 0, specify a finite value for the AccuracyGoal option. \\!\\(\
\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/NIntegrate\\\", ButtonNote -> \
\\\"NIntegrate::izero\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.6866702056662493`*^9, 3.686671409468157*^9, 
  3.686671854477453*^9, 3.6866727261945763`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Further output of \
\[NoBreak]\\!\\(\\*StyleBox[\\(NIntegrate :: izero\\), \
\\\"MessageName\\\"]\\)\[NoBreak] will be suppressed during this calculation. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.6866702056662493`*^9, 3.686671409468157*^9, 
  3.686671854477453*^9, 3.6866727262351103`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "31151.494577132004383268158388718164586654910704883430733948903261038373\
88419813064`50.15051499783199", " ", "\[ImaginaryI]"}], ",", 
     RowBox[{
      RowBox[{
      "-", "120499.\
66205637251084813342776896108507301293672831072869567533437543375685903547475`\
50.15051499783199"}], " ", "\[ImaginaryI]"}], ",", 
     RowBox[{
     "54542.428163951766774816349879291520968144853934611477857917957434947662\
76383838602`50.15051499783199", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
      "-", "128275.\
29209715137855245867615622850455624618569370913266763272692426504247929560608`\
50."}], " ", "\[ImaginaryI]"}], ",", 
     RowBox[{
     "529488.76077106097666807832404575378312424086341412095722691168948889896\
258124071524`50.", " ", "\[ImaginaryI]"}], ",", 
     RowBox[{
      RowBox[{
      "-", "284805.\
05381922596823982014441735315549052016559308106974460345110655772283658929229`\
50.15051499783199"}], " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "29039.316003393300333094536330032150444084121822486771425555377814632168\
24701753083`50.15051499783199", " ", "\[ImaginaryI]"}], ",", 
     RowBox[{
      RowBox[{
      "-", "149434.\
7504607049833357081004658951741771247782432832775704878320416754634511946611`\
50."}], " ", "\[ImaginaryI]"}], ",", 
     RowBox[{
     "132168.13013436302097548972751290308472388557067315600776083296556237089\
643109453688`50.15051499783199", " ", "\[ImaginaryI]"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.685109944276235*^9, 3.685117579300156*^9, 
  3.685118939159112*^9, 3.6851190781633177`*^9, 3.685119360014564*^9, 
  3.6866660726314907`*^9, 3.686667992775978*^9, 3.686668517194257*^9, 
  3.686670208847752*^9, 3.6866714125019417`*^9, 3.686671857557645*^9, 
  3.686672729232594*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"0.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"0.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", "0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"0.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"0.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", "0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"0.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"0.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.685109944276235*^9, 3.685117579300156*^9, 
  3.685118939159112*^9, 3.6851190781633177`*^9, 3.685119360014564*^9, 
  3.6866660726314907`*^9, 3.686667992775978*^9, 3.686668517194257*^9, 
  3.686670208847752*^9, 3.6866714125019417`*^9, 3.686671857557645*^9, 
  3.686672729233891*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"So", " ", "the", " ", "total", " ", "tau", " ", "integral", " ", 
    RowBox[{"is", ":"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Y1", " ", "=", " ", 
   RowBox[{
    RowBox[{"U2", " ", "+", " ", "W4"}], "//", "S"}]}]}]], "Input",
 CellChangeTimes->{{3.685110005258771*^9, 3.685110016356311*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", "\[Rho]", " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["\[Rho]", "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Rho]", "3"]}], "+", 
          SuperscriptBox["\[Rho]", "4"]}], ")"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], "5"], " ", 
        "\[Sigma]"}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"15", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "10"}], "+", 
          RowBox[{"5", " ", "\[Rho]"}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Rho]", "2"]}], "+", 
          SuperscriptBox["\[Rho]", "3"]}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], "5"], " ", 
        "\[Sigma]"}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"30", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["\[Rho]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "-", 
          RowBox[{"4", " ", "\[Rho]"}], "+", 
          SuperscriptBox["\[Rho]", "2"]}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], "5"], " ", 
        "\[Sigma]"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"15", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "10"}], "+", 
          RowBox[{"5", " ", "\[Rho]"}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Rho]", "2"]}], "+", 
          SuperscriptBox["\[Rho]", "3"]}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], "5"], " ", 
        "\[Sigma]"}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"15", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", "\[Rho]", " ", 
        RowBox[{"(", 
         RowBox[{"15", "-", 
          RowBox[{"10", " ", "\[Rho]"}], "+", 
          RowBox[{"45", " ", 
           SuperscriptBox["\[Rho]", "2"]}], "-", 
          RowBox[{"24", " ", 
           SuperscriptBox["\[Rho]", "3"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[Rho]", "4"]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], "5"], " ", 
        "\[Sigma]"}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"60", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "10"}], "+", 
          RowBox[{"15", " ", "\[Rho]"}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["\[Rho]", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Rho]", "3"]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], "5"], " ", 
        "\[Sigma]"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"15", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["\[Rho]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "-", 
          RowBox[{"4", " ", "\[Rho]"}], "+", 
          SuperscriptBox["\[Rho]", "2"]}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], "5"], " ", 
        "\[Sigma]"}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"30", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "10"}], "+", 
          RowBox[{"15", " ", "\[Rho]"}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["\[Rho]", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Rho]", "3"]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], "5"], " ", 
        "\[Sigma]"}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"30", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", "\[Rho]", " ", 
        RowBox[{"(", 
         RowBox[{"15", "-", 
          RowBox[{"40", " ", "\[Rho]"}], "+", 
          RowBox[{"45", " ", 
           SuperscriptBox["\[Rho]", "2"]}], "-", 
          RowBox[{"24", " ", 
           SuperscriptBox["\[Rho]", "3"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["\[Rho]", "4"]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], "5"], " ", 
        "\[Sigma]"}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.68511001670744*^9, 3.685117579451908*^9, 
  3.685118939199802*^9, 3.685119078234866*^9, 3.6851193601219*^9, 
  3.686666072780987*^9, 3.686667992810629*^9, 3.686668517227502*^9, 
  3.686670208936079*^9, 3.686671417142889*^9, 3.686671857630718*^9, 
  3.686672729374282*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Double", "-", 
    RowBox[{"check", " ", "total", " ", "numerically"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"G7", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Rho]", "\[Rule]", 
          RowBox[{"3", "/", "5"}]}], ",", " ", 
         RowBox[{"\[Sigma]", "\[Rule]", "1"}]}], "}"}]}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"\[Tau]", ",", 
        RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", " ", 
      RowBox[{"MaxRecursion", "\[Rule]", "20"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "50"}]}], "]"}], "//", "Chop"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"%", "-", "Y1"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Rho]", "\[Rule]", 
        RowBox[{"3", "/", "5"}]}], ",", " ", 
       RowBox[{"\[Sigma]", "\[Rule]", "1"}]}], "}"}]}], "//", 
    "N"}]}]}]], "Input",
 CellChangeTimes->{{3.68511001947602*^9, 3.68511002462766*^9}, {
  3.6851100637854767`*^9, 3.685110069071821*^9}, {3.6851189385731907`*^9, 
  3.685118946046439*^9}, {3.686670145166551*^9, 3.686670157204019*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "izero"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Integral and error estimates are 0 on all integration \
subregions. Try increasing the value of the MinRecursion option. If value of \
integral may be 0, specify a finite value for the AccuracyGoal option. \\!\\(\
\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/NIntegrate\\\", ButtonNote -> \
\\\"NIntegrate::izero\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.686670211551401*^9, 3.6866714227320232`*^9, 
  3.686671860097682*^9, 3.6866727318600817`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "izero"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Integral and error estimates are 0 on all integration \
subregions. Try increasing the value of the MinRecursion option. If value of \
integral may be 0, specify a finite value for the AccuracyGoal option. \\!\\(\
\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/NIntegrate\\\", ButtonNote -> \
\\\"NIntegrate::izero\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.686670211551401*^9, 3.6866714227320232`*^9, 
  3.686671860097682*^9, 3.686672731901597*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"NIntegrate", "::", "izero"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Integral and error estimates are 0 on all integration \
subregions. Try increasing the value of the MinRecursion option. If value of \
integral may be 0, specify a finite value for the AccuracyGoal option. \\!\\(\
\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/NIntegrate\\\", ButtonNote -> \
\\\"NIntegrate::izero\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.686670211551401*^9, 3.6866714227320232`*^9, 
  3.686671860097682*^9, 3.686672731989964*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Further output of \
\[NoBreak]\\!\\(\\*StyleBox[\\(NIntegrate :: izero\\), \
\\\"MessageName\\\"]\\)\[NoBreak] will be suppressed during this calculation. \
\\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", ButtonStyle->\\\"Link\\\", \
ButtonFrame->None, ButtonData:>\\\"paclet:ref/message/General/stop\\\", \
ButtonNote -> \\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.686670211551401*^9, 3.6866714227320232`*^9, 
  3.686671860097682*^9, 3.686672731990982*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "35725.044412582949058431616766375888784563949669505747973559382465508622\
96755130706`50.15051499783199", " ", "\[ImaginaryI]"}], ",", 
     RowBox[{
      RowBox[{
      "-", "134470.\
34617787528262351884390663536331765079834917297823202364674528081739326106553`\
50.15051499783199"}], " ", "\[ImaginaryI]"}], ",", 
     RowBox[{
     "58078.632006786600666189072660064300888168243644973543238379967000422474\
36398275228`50.15051499783199", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
      "-", "134470.\
3461778752826235188439066353633176507983491729789682632304008772804603135979`\
50.15051499783199"}], " ", "\[ImaginaryI]"}], ",", 
     RowBox[{
     "566659.08525540440109443933054819493569266853934690403148783010408260924\
951275524623`50.15051499783199", " ", "\[ImaginaryI]"}], ",", 
     RowBox[{
      RowBox[{
      "-", "305566.\
85668435472782931908498628424971793021881679774147155643733963161468437805213`\
50.15051499783199"}], " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "29039.316003393300333094536330032150444084121822486772048833862646075173\
67784000232`50.15051499783199", " ", "\[ImaginaryI]"}], ",", 
     RowBox[{
      RowBox[{
      "-", "152783.\
42834217736391465954249314212485896510940839887176727228064205699504427314468`\
50.15051499783199"}], " ", "\[ImaginaryI]"}], ",", 
     RowBox[{
     "152260.19742319730444919837967638478881492755766384955893671673950630260\
621132949437`50.15051499783199", " ", "\[ImaginaryI]"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.685110081260384*^9, 3.6851175883064127`*^9, 
  3.6851189450228786`*^9, 3.685119083053049*^9, 3.6851193696300697`*^9, 
  3.686666080750182*^9, 3.686667992844137*^9, 3.68666851726097*^9, 
  3.686670216907638*^9, 3.686671427772236*^9, 3.686671865243843*^9, 
  3.686672737062265*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"0.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"0.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", "0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"0.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"0.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.`", ",", "0.`", ",", "0.`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"0.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"0.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}], ",", 
     RowBox[{"0.`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.`", " ", "\[ImaginaryI]"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.685110081260384*^9, 3.6851175883064127`*^9, 
  3.6851189450228786`*^9, 3.685119083053049*^9, 3.6851193696300697`*^9, 
  3.686666080750182*^9, 3.686667992844137*^9, 3.68666851726097*^9, 
  3.686670216907638*^9, 3.686671427772236*^9, 3.686671865243843*^9, 
  3.68667273706349*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Final answer", "Section",
 CellChangeTimes->{{3.685110103631404*^9, 3.685110111415704*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "This", " ", "is", " ", "the", " ", "final", " ", "answer", " ", "given", 
    " ", "in", " ", "equation", " ", 
    RowBox[{"(", "4.6", ")"}], " ", "of", " ", "the", " ", "paper"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "The", " ", "extra", " ", "minus", " ", "sign", " ", "added", " ", "here",
      " ", "accounts", " ", "for", " ", "the", " ", "fact", " ", "that", " ", 
     
     SubscriptBox["c", "\[Psi]\[Psi]T"]}], " ", "<", " ", "0"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"finalTotal", "=", 
    RowBox[{"-", 
     RowBox[{"Collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "\[Lambda]", ",", " ", 
          RowBox[{"\[Lambda]", "^", "2"}], ",", " ", 
          RowBox[{"\[Lambda]", "^", "3"}], ",", " ", 
          RowBox[{"\[Lambda]", "^", "4"}]}], "}"}], ".", "Y1", ".", 
        RowBox[{"{", 
         RowBox[{"ns", ",", "nf", ",", "nv"}], "}"}]}], " ", ",", " ", 
       "\[Lambda]", ",", " ", "Simplify"}], "]"}]}]}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"test", " ", "=", " ", 
     RowBox[{
      RowBox[{"5", 
       FractionBox[
        RowBox[{"\[Pi]", "^", "3"}], "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "I"}], " ", 
          FractionBox["\[Rho]", 
           RowBox[{"\[Sigma]", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Rho]"}], ")"}], "^", "5"}]}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", "ns", 
             RowBox[{"(", 
              RowBox[{"1", " ", "+", " ", 
               RowBox[{"\[Rho]", "^", "2"}]}], ")"}]}], " ", "-", " ", 
            RowBox[{"60", " ", "\[Rho]", " ", "nf"}], " ", "+", " ", 
            RowBox[{"c", " ", 
             RowBox[{"\[Rho]", "^", "2"}], 
             RowBox[{"(", 
              RowBox[{"5", "-", 
               RowBox[{"4", "\[Rho]"}], " ", "+", " ", 
               RowBox[{"\[Rho]", "^", "2"}]}], ")"}]}]}], ")"}]}], " ", "-", 
         " ", 
         RowBox[{"I", " ", "\[Rho]", " ", 
          FractionBox[
           RowBox[{"\[Lambda]", "^", "2"}], 
           RowBox[{"\[Sigma]", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Rho]"}], ")"}], "^", "5"}]}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "40"}], " ", "ns", " ", "\[Rho]"}], " ", "+", " ", 
            RowBox[{"10", " ", "nf", " ", 
             RowBox[{"(", 
              RowBox[{"9", " ", "+", " ", 
               RowBox[{"6", " ", "\[Rho]"}], " ", "+", " ", 
               RowBox[{"9", " ", 
                RowBox[{"\[Rho]", "^", "2"}]}]}], ")"}]}], " ", "+", " ", 
            RowBox[{"2", " ", "c", " ", "\[Rho]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "10"}], " ", "+", " ", 
               RowBox[{"15", " ", "\[Rho]"}], " ", "-", " ", 
               RowBox[{"12", " ", 
                RowBox[{"\[Rho]", "^", "2"}]}], " ", "+", " ", 
               RowBox[{"3", " ", 
                RowBox[{"\[Rho]", "^", "3"}]}]}], ")"}]}]}], ")"}]}], " ", 
         "-", " ", 
         RowBox[{"I", " ", "\[Rho]", " ", 
          FractionBox[
           RowBox[{"\[Lambda]", "^", "4"}], 
           RowBox[{"\[Sigma]", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Rho]"}], ")"}], "^", "5"}]}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "5"}], 
             RowBox[{"(", 
              RowBox[{"ns", " ", "+", " ", 
               RowBox[{"6", " ", "nf"}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"8", " ", "\[Rho]"}], " ", "+", " ", 
               RowBox[{"3", " ", 
                RowBox[{"\[Rho]", "^", "2"}]}]}], ")"}]}], " ", "-", " ", 
            RowBox[{"120", "  ", "\[Rho]", " ", "nf"}], " ", "+", " ", 
            RowBox[{"c", " ", 
             RowBox[{"(", 
              RowBox[{"15", " ", "-", " ", 
               RowBox[{"40", " ", "\[Rho]"}], " ", "+", 
               RowBox[{"45", " ", 
                RowBox[{"\[Rho]", "^", "2"}]}], " ", "-", " ", 
               RowBox[{"24", 
                RowBox[{"\[Rho]", "^", "3"}]}], " ", "+", " ", 
               RowBox[{"6", " ", 
                RowBox[{"\[Rho]", "^", "4"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"c", "\[Rule]", 
        RowBox[{"ns", " ", "+", " ", 
         RowBox[{"6", " ", "nf"}], " ", "+", " ", 
         RowBox[{"12", " ", "nv"}]}]}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"finalTotal", " ", "-", " ", "test"}], "//", "FullSimplify", 
    "\[IndentingNewLine]"}]}]}]], "Input",
 CellChangeTimes->{{3.686666135062476*^9, 3.686666511588097*^9}, 
   3.6866666060995417`*^9, {3.6866666451054792`*^9, 3.686666649962482*^9}, {
   3.686668929460617*^9, 3.6866689436347303`*^9}, {3.686672485179337*^9, 
   3.686672503942391*^9}, {3.6866726921466913`*^9, 3.68667270582565*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"5", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["\[Pi]", "3"], " ", "\[Rho]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"ns", " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["\[Rho]", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Rho]", "3"]}], "+", 
         SuperscriptBox["\[Rho]", "4"]}], ")"}]}], "+", 
      RowBox[{"6", " ", "\[Rho]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "nv", " ", "\[Rho]", " ", 
          RowBox[{"(", 
           RowBox[{"5", "-", 
            RowBox[{"4", " ", "\[Rho]"}], "+", 
            SuperscriptBox["\[Rho]", "2"]}], ")"}]}], "+", 
         RowBox[{"nf", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "10"}], "+", 
            RowBox[{"5", " ", "\[Rho]"}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            SuperscriptBox["\[Rho]", "3"]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], "5"], " ", "\[Sigma]"}]], 
  "+", 
  FractionBox[
   RowBox[{"15", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["\[Pi]", "3"], " ", 
    SuperscriptBox["\[Lambda]", "2"], " ", "\[Rho]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"nf", " ", 
       RowBox[{"(", 
        RowBox[{"15", "-", 
         RowBox[{"10", " ", "\[Rho]"}], "+", 
         RowBox[{"45", " ", 
          SuperscriptBox["\[Rho]", "2"]}], "-", 
         RowBox[{"24", " ", 
          SuperscriptBox["\[Rho]", "3"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["\[Rho]", "4"]}]}], ")"}]}], "+", 
      RowBox[{"\[Rho]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ns", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "10"}], "+", 
            RowBox[{"5", " ", "\[Rho]"}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            SuperscriptBox["\[Rho]", "3"]}], ")"}]}], "+", 
         RowBox[{"4", " ", "nv", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "10"}], "+", 
            RowBox[{"15", " ", "\[Rho]"}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Rho]", "3"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], "5"], " ", "\[Sigma]"}]], 
  "+", 
  FractionBox[
   RowBox[{"15", " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["\[Pi]", "3"], " ", 
    SuperscriptBox["\[Lambda]", "4"], " ", "\[Rho]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "nv", " ", 
       RowBox[{"(", 
        RowBox[{"15", "-", 
         RowBox[{"40", " ", "\[Rho]"}], "+", 
         RowBox[{"45", " ", 
          SuperscriptBox["\[Rho]", "2"]}], "-", 
         RowBox[{"24", " ", 
          SuperscriptBox["\[Rho]", "3"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["\[Rho]", "4"]}]}], ")"}]}], "+", 
      RowBox[{"\[Rho]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ns", " ", "\[Rho]", " ", 
          RowBox[{"(", 
           RowBox[{"5", "-", 
            RowBox[{"4", " ", "\[Rho]"}], "+", 
            SuperscriptBox["\[Rho]", "2"]}], ")"}]}], "+", 
         RowBox[{"nf", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "20"}], "+", 
            RowBox[{"30", " ", "\[Rho]"}], "-", 
            RowBox[{"24", " ", 
             SuperscriptBox["\[Rho]", "2"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[Rho]", "3"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Rho]"}], ")"}], "5"], " ", 
    "\[Sigma]"}]]}]], "Output",
 CellChangeTimes->{{3.686666174594709*^9, 3.6866661842065773`*^9}, {
   3.68666636297866*^9, 3.686666512080724*^9}, 3.686666557783573*^9, {
   3.6866666022853613`*^9, 3.686666612476975*^9}, 3.686666659447818*^9, 
   3.686667992923169*^9, 3.6866685173434763`*^9, {3.686670255950412*^9, 
   3.686670275205388*^9}, 3.686671432361195*^9, 3.686671874002172*^9, 
   3.6866727691466*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.686666174594709*^9, 3.6866661842065773`*^9}, {
   3.68666636297866*^9, 3.686666512080724*^9}, 3.686666557783573*^9, {
   3.6866666022853613`*^9, 3.686666612476975*^9}, 3.686666659447818*^9, 
   3.686667992923169*^9, 3.6866685173434763`*^9, {3.686670255950412*^9, 
   3.686670275205388*^9}, 3.686671432361195*^9, 3.686671874002172*^9, 
   3.686672769170073*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Expand", " ", "in", " ", "the", " ", "lightcone", " ", "limit"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"finalTotal", " ", "+", " ", 
   RowBox[{
    RowBox[{"O", "[", "\[Rho]", "]"}], "^", "2"}]}]}]], "Input",
 CellChangeTimes->{{3.6866666240006857`*^9, 3.686666656464328*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"25", " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ns", " ", 
         SuperscriptBox["\[Pi]", "3"]}], "+", 
        RowBox[{"18", " ", "nf", " ", 
         SuperscriptBox["\[Pi]", "3"], " ", 
         SuperscriptBox["\[Lambda]", "2"]}], "+", 
        RowBox[{"36", " ", "nv", " ", 
         SuperscriptBox["\[Pi]", "3"], " ", 
         SuperscriptBox["\[Lambda]", "4"]}]}], ")"}], " ", "\[Rho]"}], 
     RowBox[{"2", " ", "\[Sigma]"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Rho]", "]"}], "2"],
    SeriesData[$CellContext`\[Rho], 0, {}, 1, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Rho], 0, {Complex[0, 
      Rational[-25, 2]] ($CellContext`ns Pi^3 + 
     18 $CellContext`nf Pi^3 $CellContext`\[Lambda]^2 + 
     36 $CellContext`nv Pi^3 $CellContext`\[Lambda]^4)/$CellContext`\[Sigma]},
    1, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.6866666568445377`*^9, 3.686666661230991*^9}, 
   3.6866679944576263`*^9, 3.68666851879077*^9, 3.686670283944048*^9, 
   3.686671432493869*^9, 3.686671874132012*^9, 3.686672769287462*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"changevars", " ", "=", " ", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"t0", "\[Equal]", 
         RowBox[{"ns", "  ", "+", " ", 
          RowBox[{"6", " ", "nf"}], " ", "+", " ", 
          RowBox[{"12", " ", "nv"}]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"t2", "\[Equal]", 
         RowBox[{"nf", " ", "-", " ", 
          RowBox[{"2", "nv"}]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"t4", "\[Equal]", 
         RowBox[{"ns", " ", "-", " ", 
          RowBox[{"4", "nf"}], " ", "+", " ", 
          RowBox[{"2", " ", "nv"}]}]}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"ns", ",", "nf", ",", "nv"}], "}"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.686667291514806*^9, 3.686667317653194*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Expand", " ", "in", " ", "the", " ", "bulk"}], "-", 
    RowBox[{"point", " ", "limit"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"bulkPoint", " ", "=", " ", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{"30", 
            RowBox[{"\[Pi]", "^", "3"}]}]], "finalTotal"}], "/.", 
         RowBox[{"\[Rho]", "\[Rule]", 
          RowBox[{"1", "-", "\[Epsilon]"}]}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"\[Epsilon]", ",", "0", ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}], "//", "S"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"bulkPoint", "/.", "changevars"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"t4", ",", "t2", ",", "t0"}], "}"}], ",", " ", "S"}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"written", " ", "=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"I", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Lambda]", "^", "4"}], " ", "-", " ", 
             RowBox[{"4", " ", 
              RowBox[{"\[Lambda]", "^", "2"}]}], " ", "+", " ", "1"}], ")"}], 
           "t4"}], 
          RowBox[{"\[Sigma]", " ", 
           SuperscriptBox["\[Epsilon]", "5"]}]]}], " ", 
        RowBox[{"(", 
         RowBox[{"1", " ", "-", 
          RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}], " ", "+", " ", 
       RowBox[{"I", " ", 
        FractionBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], 
               RowBox[{"\[Lambda]", "^", "4"}]}], " ", "+", " ", 
              RowBox[{"27", " ", 
               RowBox[{"\[Lambda]", "^", "2"}]}], " ", "-", " ", "8"}], ")"}],
             "t4"}], " ", "+", " ", 
           RowBox[{"5", "   ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", 
               RowBox[{"\[Lambda]", "^", "4"}]}], " ", "-", " ", 
              RowBox[{"3", 
               RowBox[{"\[Lambda]", "^", "2"}]}], "-", "1"}], ")"}], "t2"}]}],
           ")"}], 
         RowBox[{"6", " ", "\[Sigma]", " ", 
          RowBox[{"\[Epsilon]", "^", "3"}]}]]}], " ", "-", " ", 
       RowBox[{"I", " ", 
        FractionBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", 
               RowBox[{"\[Lambda]", "^", "4"}]}], " ", "+", " ", 
              RowBox[{"3", 
               RowBox[{"\[Lambda]", "^", "2"}]}], " ", "-", " ", "2"}], ")"}],
             "t4"}], " ", "+", " ", 
           RowBox[{"5", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", 
               RowBox[{"\[Lambda]", "^", "4"}]}], " ", "-", " ", 
              RowBox[{"3", 
               RowBox[{"\[Lambda]", "^", "2"}]}], " ", "-", " ", "1"}], ")"}],
             "t2"}]}], ")"}], 
         RowBox[{"6", "\[Sigma]", " ", 
          RowBox[{"\[Epsilon]", "^", "2"}]}]]}], " ", "-", "  ", 
       RowBox[{"I", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", 
           RowBox[{"\[Lambda]", "^", "4"}]}], " ", "+", " ", 
          RowBox[{"6", " ", 
           RowBox[{"\[Lambda]", "^", "2"}]}], " ", "+", " ", "1"}], ")"}], 
        FractionBox["t0", 
         RowBox[{"12", " ", "\[Sigma]", " ", "\[Epsilon]"}]]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"written", " ", "=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"I", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Lambda]", "^", "4"}], " ", "-", " ", 
             RowBox[{"4", " ", 
              RowBox[{"\[Lambda]", "^", "2"}]}], " ", "+", " ", "1"}], ")"}], 
           "t4"}], 
          RowBox[{"\[Sigma]", " ", 
           SuperscriptBox["\[Epsilon]", "5"]}]]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "\[Rho]"}], " ", "-", " ", "1"}], " ", ")"}]}], " ", 
       "+", " ", 
       RowBox[{"I", " ", 
        FractionBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], 
               RowBox[{"\[Lambda]", "^", "4"}]}], " ", "+", " ", 
              RowBox[{"27", " ", 
               RowBox[{"\[Lambda]", "^", "2"}]}], " ", "-", " ", "8"}], ")"}],
             "t4"}], " ", "+", " ", 
           RowBox[{"5", "   ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", 
               RowBox[{"\[Lambda]", "^", "4"}]}], " ", "-", " ", 
              RowBox[{"3", 
               RowBox[{"\[Lambda]", "^", "2"}]}], "-", "1"}], ")"}], "t2"}]}],
           ")"}], 
         RowBox[{"6", " ", "\[Sigma]", " ", 
          RowBox[{"\[Epsilon]", "^", "3"}]}]]}], " ", "-", " ", 
       RowBox[{"I", " ", 
        FractionBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", 
               RowBox[{"\[Lambda]", "^", "4"}]}], " ", "+", " ", 
              RowBox[{"3", 
               RowBox[{"\[Lambda]", "^", "2"}]}], " ", "-", " ", "2"}], ")"}],
             "t4"}], " ", "+", " ", 
           RowBox[{"5", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", 
               RowBox[{"\[Lambda]", "^", "4"}]}], " ", "-", " ", 
              RowBox[{"3", 
               RowBox[{"\[Lambda]", "^", "2"}]}], " ", "-", " ", "1"}], ")"}],
             "t2"}]}], ")"}], 
         RowBox[{"6", "\[Sigma]", " ", 
          RowBox[{"\[Epsilon]", "^", "2"}]}]]}], " ", "-", "  ", 
       RowBox[{"I", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", 
           RowBox[{"\[Lambda]", "^", "4"}]}], " ", "+", " ", 
          RowBox[{"6", " ", 
           RowBox[{"\[Lambda]", "^", "2"}]}], " ", "+", " ", "1"}], ")"}], 
        FractionBox["t0", 
         RowBox[{"12", " ", "\[Sigma]", " ", "\[Epsilon]"}]]}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"bulkPoint", " ", "-", " ", "written"}], "/.", "changevars"}], 
      "//", "S"}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.686666710353077*^9, 3.686667012914274*^9}, {
  3.686667323494596*^9, 3.686667324562581*^9}, {3.6866674486543293`*^9, 
  3.6866674755167103`*^9}, {3.686667526088724*^9, 3.686667532388788*^9}, {
  3.686667874729432*^9, 3.686667888263825*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"5", " ", "\[ImaginaryI]", " ", "t2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[Epsilon]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Lambda]", "2"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["\[Lambda]", "4"]}]}], ")"}]}], 
    RowBox[{"6", " ", 
     SuperscriptBox["\[Epsilon]", "3"], " ", "\[Sigma]"}]]}], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", "t0", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["\[Lambda]", "2"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["\[Lambda]", "4"]}]}], ")"}]}], 
   RowBox[{"12", " ", "\[Epsilon]", " ", "\[Sigma]"}]], "-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", "t4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "+", 
         SuperscriptBox["\[Lambda]", "4"]}], ")"}]}], "-", 
      RowBox[{"12", " ", "\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "+", 
         SuperscriptBox["\[Lambda]", "4"]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Epsilon]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"8", "-", 
         RowBox[{"27", " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Lambda]", "4"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Epsilon]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Lambda]", "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Lambda]", "4"]}]}], ")"}]}]}], ")"}]}], 
   RowBox[{"6", " ", 
    SuperscriptBox["\[Epsilon]", "5"], " ", "\[Sigma]"}]]}]], "Output",
 CellChangeTimes->{{3.686666742023377*^9, 3.686666772037278*^9}, {
   3.68666693049501*^9, 3.68666704027328*^9}, {3.6866673251920567`*^9, 
   3.686667330489111*^9}, {3.686667466388093*^9, 3.686667475845653*^9}, {
   3.686667877765592*^9, 3.6866678886235857`*^9}, 3.686667994524187*^9, 
   3.686668518858047*^9, 3.686670292798503*^9, 3.686671432607697*^9, 
   3.686671874243823*^9, 3.686672769422274*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1866, 1129},
WindowMargins->{{38, Automatic}, {Automatic, 67}},
ShowSelection->True,
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (January 25, \
2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 649, 13, 262, "Section"],
Cell[1231, 37, 958, 18, 121, "Text"],
Cell[2192, 57, 653, 10, 33, "Text"],
Cell[CellGroupData[{
Cell[2870, 71, 196, 5, 28, "Input"],
Cell[3069, 78, 1056, 16, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[4174, 100, 165, 2, 80, "Section"],
Cell[4342, 104, 823, 23, 97, "Input"],
Cell[CellGroupData[{
Cell[5190, 131, 125, 1, 44, "Subsection"],
Cell[5318, 134, 5059, 144, 379, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10414, 283, 107, 1, 44, "Subsection"],
Cell[10524, 286, 4699, 132, 301, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[15272, 424, 289, 5, 80, "Section"],
Cell[15564, 431, 179402, 4165, 2446, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[195003, 4601, 158, 2, 50, "Section"],
Cell[195164, 4605, 266, 4, 28, "Input"],
Cell[CellGroupData[{
Cell[195455, 4613, 182, 2, 44, "Subsection"],
Cell[195640, 4617, 461, 8, 28, "Input"],
Cell[196104, 4627, 593, 16, 28, "Input"],
Cell[196700, 4645, 588, 16, 28, "Input"],
Cell[CellGroupData[{
Cell[197313, 4665, 3547, 93, 213, "Input"],
Cell[200863, 4760, 79076, 2057, 70, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[279988, 6823, 117, 1, 36, "Subsection"],
Cell[CellGroupData[{
Cell[280130, 6828, 8416, 216, 505, "Input"],
Cell[288549, 7046, 2397, 59, 42, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[290983, 7110, 520, 14, 46, "Input"],
Cell[291506, 7126, 457, 10, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[292012, 7142, 236, 3, 44, "Subsection"],
Cell[CellGroupData[{
Cell[292273, 7149, 3446, 91, 284, "Input"],
Cell[295722, 7242, 674, 12, 32, "Output"],
Cell[296399, 7256, 674, 12, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[297110, 7273, 2612, 66, 233, "Input"],
Cell[299725, 7341, 7924, 218, 224, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[307686, 7564, 2087, 52, 174, "Input"],
Cell[309776, 7618, 254, 7, 55, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[310091, 7632, 103, 1, 80, "Section"],
Cell[CellGroupData[{
Cell[310219, 7637, 153, 2, 44, "Subsection"],
Cell[CellGroupData[{
Cell[310397, 7643, 915, 25, 46, "Input"],
Cell[311315, 7670, 151027, 3823, 1282, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[462391, 11499, 107, 1, 44, "Subsection"],
Cell[CellGroupData[{
Cell[462523, 11504, 4948, 134, 188, "Input"],
Cell[467474, 11640, 1390, 28, 51, "Output"],
Cell[468867, 11670, 1054, 23, 28, "Output"],
Cell[469924, 11695, 930, 18, 57, "Output"]
}, Open  ]],
Cell[470869, 11716, 1599, 40, 96, "Input"],
Cell[472471, 11758, 307, 7, 28, "Input"],
Cell[CellGroupData[{
Cell[472803, 11769, 458, 11, 46, "Input"],
Cell[473264, 11782, 2723, 81, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[476024, 11868, 733, 18, 46, "Input"],
Cell[476760, 11888, 80412, 2257, 1264, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[557209, 14150, 3057, 83, 97, "Input"],
Cell[560269, 14235, 682, 13, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[560988, 14253, 2151, 50, 114, "Input"],
Cell[563142, 14305, 679, 12, 24, "Message"],
Cell[563824, 14319, 681, 12, 24, "Message"],
Cell[564508, 14333, 679, 12, 24, "Message"],
Cell[565190, 14347, 630, 12, 24, "Message"],
Cell[565823, 14361, 3805, 87, 108, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[569665, 14453, 1037, 25, 80, "Input"],
Cell[570705, 14480, 2214, 48, 108, "Output"],
Cell[572922, 14530, 2214, 48, 108, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[575185, 14584, 100, 1, 44, "Subsection"],
Cell[575288, 14587, 291, 6, 28, "Input"],
Cell[CellGroupData[{
Cell[575604, 14597, 1799, 53, 97, "Input"],
Cell[577406, 14652, 782, 18, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[578225, 14675, 1333, 33, 46, "Input"],
Cell[579561, 14710, 675, 12, 24, "Message"],
Cell[580239, 14724, 1522, 26, 97, "Message"],
Cell[581764, 14752, 676, 12, 24, "Message"],
Cell[582443, 14766, 1509, 26, 97, "Message"],
Cell[583955, 14794, 674, 12, 24, "Message"],
Cell[584632, 14808, 631, 12, 24, "Message"],
Cell[585266, 14822, 1520, 26, 97, "Message"],
Cell[586789, 14850, 630, 12, 24, "Message"],
Cell[587422, 14864, 679, 12, 24, "Message"],
Cell[588104, 14878, 679, 12, 24, "Message"],
Cell[588786, 14892, 681, 12, 24, "Message"],
Cell[589470, 14906, 632, 12, 24, "Message"],
Cell[590105, 14920, 769, 18, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[590911, 14943, 1858, 50, 97, "Input"],
Cell[592772, 14995, 3163, 85, 52, "Output"],
Cell[595938, 15082, 655, 12, 24, "Message"],
Cell[596596, 15096, 655, 12, 24, "Message"],
Cell[597254, 15110, 657, 12, 24, "Message"],
Cell[597914, 15124, 606, 12, 24, "Message"],
Cell[598523, 15138, 650, 12, 24, "Message"],
Cell[599176, 15152, 1546, 27, 97, "Message"],
Cell[600725, 15181, 2070, 52, 63, "Output"],
Cell[602798, 15235, 1527, 35, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[604362, 15275, 3602, 91, 276, "Input"],
Cell[607967, 15368, 623, 13, 49, "Output"],
Cell[608593, 15383, 6701, 189, 149, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[615331, 15577, 1103, 31, 63, "Input"],
Cell[616437, 15610, 654, 12, 24, "Message"],
Cell[617094, 15624, 654, 12, 24, "Message"],
Cell[617751, 15638, 656, 12, 24, "Message"],
Cell[618410, 15652, 607, 12, 24, "Message"],
Cell[619020, 15666, 2080, 53, 63, "Output"],
Cell[621103, 15721, 1513, 35, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[622653, 15761, 365, 8, 46, "Input"],
Cell[623021, 15771, 6058, 176, 102, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[629116, 15952, 1231, 33, 63, "Input"],
Cell[630350, 15987, 656, 12, 24, "Message"],
Cell[631009, 16001, 654, 12, 24, "Message"],
Cell[631666, 16015, 654, 12, 24, "Message"],
Cell[632323, 16029, 605, 12, 24, "Message"],
Cell[632931, 16043, 2121, 53, 63, "Output"],
Cell[635055, 16098, 1511, 35, 28, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[636627, 16140, 97, 1, 80, "Section"],
Cell[CellGroupData[{
Cell[636749, 16145, 5187, 130, 198, "Input"],
Cell[641939, 16277, 4414, 123, 102, "Output"],
Cell[646356, 16402, 411, 6, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[646804, 16413, 349, 8, 46, "Input"],
Cell[647156, 16423, 1227, 30, 52, "Output"]
}, Open  ]],
Cell[648398, 16456, 917, 22, 97, "Input"],
Cell[CellGroupData[{
Cell[649340, 16482, 6740, 183, 194, "Input"],
Cell[656083, 16667, 2472, 66, 87, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

